Facility Deployment Decisions through Warp Optimizaton of Regressed Gaussian Processes

A method for quickly determining deployment schedules that meet a given fuel cycle demand is presented here. This algorithm is fast enough to perform in situ within low-fidelity fuel cycle simulators. It uses Gaussian process regression models to predict the production curve as a function of time and the number of deployed facilities. Each of these predictions is measured against the demand curve using the dynamic time warping distance. The minimum distance deployment schedule is evaluated in a full fuel cycle simulation, whose generated production curve then informs the model on the next optimization iteration. The method converges within five to ten iterations to a distance that is less than one percent of the total deployable production. A representative once-through fuel cycle is used to demonstrate the methodology for reactor deployment.

==> cases.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/miniconda/lib/python3.5/importlib/_bootstrap.py:222: QAWarning: pyne.data is not yet QA compliant.\n",
      "  return f(*args, **kwds)\n",
      "/home/scopatz/miniconda/lib/python3.5/importlib/_bootstrap.py:222: QAWarning: pyne.material is not yet QA compliant.\n",
      "  return f(*args, **kwds)\n",
      "/home/scopatz/miniconda/lib/python3.5/importlib/_bootstrap.py:222: QAWarning: pyne.enrichment is not yet QA compliant.\n",
      "  return f(*args, **kwds)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as mpatches\n",
    "mpl.rc('font', family='serif', size=11)\n",
    "mpl.rc('savefig', bbox='tight')\n",
    "\n",
    "import dtw\n",
    "import worg\n",
    "\n",
    "make_fname_safe = lambda s: s.lower().replace(' ', '-')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "T = 50\n",
    "seed = 424242\n",
    "verbose = True\n",
    "f = 90 * (1.01**np.arange(T))  # 1% growth\n",
    "g0 = np.zeros(T, dtype='f8')    # zero production\n",
    "N = np.asarray(np.ceil(4*(1.01)**np.arange(T)), dtype=int)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "DTW\n",
    "======"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def display_dwt(dist, cost, path, xname, yname, offset=2016, vmax=None):\n",
    "    fig = plt.figure(figsize=(8, 6))\n",
    "    extent = (offset, offset+cost.shape[1], offset, offset+cost.shape[0])\n",
    "    plt.imshow(cost[::-1], cmap='viridis', extent=extent, vmin=0.0, vmax=vmax)\n",
    "    u = offset + np.concatenate([path, np.array([[cost.shape[1]], [cost.shape[0]]])], axis=1)\n",
    "    plt.plot(u[1], u[0], 'w-')\n",
    "    plt.axis(extent)\n",
    "    cb = plt.colorbar()\n",
    "    cb.set_label('Cost [GWe]', rotation=-90, va='bottom')\n",
    "    plt.xlabel('time [year]')\n",
    "    plt.ylabel('time [year]')\n",
    "    fname = 'cost-{0}-to-{1}'.format(make_fname_safe(xname), make_fname_safe(yname))\n",
    "    plt.savefig(fname + '.png')\n",
    "    plt.savefig(fname + '.eps')\n",
    "    print('Warping between {0} and {1}:'.format(xname, yname))\n",
    "    print('  Distance is ', dist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between Demand and Production:\n",
      "  Distance is  0.755990232857\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeIAAAF6CAYAAADF3FuNAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c7a372e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p = np.empty(T, dtype='f8')\n",
    "p[:T//2] = f[:T//2] * 0.95\n",
    "p[T//2:] = f[T//2:] * 1.05\n",
    "dist, cost, path = dtw.dtw(f[:,np.newaxis], p[:,np.newaxis])\n",
    "display_dwt(dist, cost, path, 'Demand', 'Production')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "GP\n",
    "======="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def model_plot(t, y, yerr, tpred, mu, std, title=None, ymax=None):\n",
    "    fig = plt.figure(figsize=(8, 8))\n",
    "    #plt.errorbar(t, y, yerr, fmt='r.', label='traing data')\n",
    "    plt.plot(t, y, 'r.', label='traing data')\n",
    "    plt.plot(tpred, mu, 'k-', label='model')\n",
    "    plt.fill_between(tpred, mu - 2*std, mu + 2*std, color='gray')\n",
    "    ax = plt.axis()\n",
    "    plt.axis([tpred[0], tpred[-1], 0.0, ymax or ax[3]])\n",
    "    plt.legend(loc=0)\n",
    "    plt.xlabel('time [year]')\n",
    "    plt.ylabel('Power Production [GWe]')\n",
    "    if title:\n",
    "        plt.title(title)\n",
    "    fbase = 'gwe-model-' + (title or '').lower().replace(' ', '-')\n",
    "    plt.savefig(fbase + '.eps')\n",
    "    plt.savefig(fbase + '.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfQAAAHpCAYAAAB0ns7PAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nsAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c3e8fba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tol = 1e-1\n",
    "q = np.empty(T, dtype='f8')\n",
    "q[:T//2] = f[:T//2] * 0.9\n",
    "q[T//2:] = f[T//2:] * 1.1\n",
    "gp, x, y = worg.gp_gwe([N, N], [f, q], T, tol, N)\n",
    "mu, cov = gp.predict(y, x[:T])\n",
    "std = np.sqrt(np.diag(cov))\n",
    "model_plot(x[:,0]+2016, y, 0.0, x[:T,0] + 2016, mu, std)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Optimizations\n",
    "========"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "T = 20\n",
    "\n",
    "def run_percent_growth(rate, f0=90.0, N0=10, T=T, seed=seed, verbose=verbose, **kwargs):\n",
    "    r = 1.0 + (rate/100.0)\n",
    "    tgrid = np.arange(T)\n",
    "    f = f0 * (r**tgrid)\n",
    "    N = np.asarray(np.ceil(N0*(r**tgrid)), dtype=int)\n",
    "    state = worg.optimize(f, N, seed=seed, verbose=verbose, **kwargs)\n",
    "    return state"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId 2310b8e0-58d8-4f13-9c55-e27833aac440\n",
      "hyperparameters: [ 8.2593187   4.52500623]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9735634326934814 sec\n",
      "Simulation time: 0.0 min 4.129423141479492 sec\n",
      "D_s: 3.1791666666666365\n",
      "D: [3.1791666666666365, 9.8083333333332412]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId fc392745-4522-45d9-ae4f-5548bc6a2729\n",
      "hyperparameters: [ 5.08301056  3.40378271]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9823391437530518 sec\n",
      "Simulation time: 0.0 min 4.878907680511475 sec\n",
      "D_s: 5.937499999999323\n",
      "D: [3.1791666666666365, 5.9374999999993232]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId 25bc55eb-5c57-41f3-85fe-1fee24621696\n",
      "hyperparameters: [ 4.66739622  2.47710559]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.020625114440918 sec\n",
      "Simulation time: 0.0 min 4.770863056182861 sec\n",
      "D_s: 2.0187499999999607\n",
      "D: [2.0187499999999607, 3.1791666666666365]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId df94f645-8eda-4d8b-8223-a922dd226423\n",
      "hyperparameters: [ 3.67792046  2.17788204]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9859230518341064 sec\n",
      "Simulation time: 0.0 min 5.370298385620117 sec\n",
      "D_s: 5.218749999999364\n",
      "D: [2.0187499999999607, 3.1791666666666365, 5.2187499999993641]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId 552d56de-8925-47ed-813d-c147a4c2054b\n",
      "hyperparameters: [ 4.24622772  2.52204355]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0042762756347656 sec\n",
      "Simulation time: 0.0 min 5.699247598648071 sec\n",
      "D_s: 2.8687499999996486\n",
      "D: [2.0187499999999607, 2.8687499999996486]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId b8957f9e-dedb-48f3-a1dd-9c4e6f8d33af\n",
      "hyperparameters: [ 3.87035802  2.50578992]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9333245754241943 sec\n",
      "Simulation time: 0.0 min 6.484321594238281 sec\n",
      "D_s: 6.537499999999251\n",
      "D: [2.0187499999999607, 2.8687499999996486, 6.5374999999992509]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId a094b9b0-0bd0-4c34-b72e-997511f4ce34\n",
      "hyperparameters: [ 4.34444776  2.68983055]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9998979568481445 sec\n",
      "Simulation time: 0.0 min 7.099883079528809 sec\n",
      "D_s: 2.7687499999996543\n",
      "D: [2.0187499999999607, 2.7687499999996543]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 35c42849-d260-48be-84bd-15056ab65bb5\n",
      "hyperparameters: [ 3.6530328   2.24439393]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.4858763217926025 sec\n",
      "Simulation time: 0.0 min 7.596681594848633 sec\n",
      "D_s: 1.6791666666663077\n",
      "D: [1.6791666666663077, 2.0187499999999607]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 713fc8cd-53f6-40d8-8d66-7ba57afc0e11\n",
      "hyperparameters: [ 3.12982239  1.403103  ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0220792293548584 sec\n",
      "Simulation time: 0.0 min 7.810549974441528 sec\n",
      "D_s: 6.42708333333263\n",
      "D: [1.6791666666663077, 2.0187499999999607, 6.4270833333326296]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId 9d49cd89-ba6b-4acb-af34-092c84655d87\n",
      "hyperparameters: [ 4.13745613  2.1826372 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9677920341491699 sec\n",
      "Simulation time: 0.0 min 8.249690294265747 sec\n",
      "D_s: 2.6187499999995123\n",
      "D: [1.6791666666663077, 2.0187499999999607]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId 18bb11c4-41a1-4b47-89be-125514bb6b94\n",
      "hyperparameters: [ 3.12982239  1.403103  ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0493319034576416 sec\n",
      "Simulation time: 0.0 min 8.93699598312378 sec\n",
      "D_s: 7.668749999999224\n",
      "D: [1.6791666666663077, 2.0187499999999607, 7.6687499999992239]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId 1c29a73d-24b4-4546-975f-6dd398e0d21a\n",
      "hyperparameters: [ 4.5754542   2.44869253]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0204710960388184 sec\n",
      "Simulation time: 0.0 min 9.119876861572266 sec\n",
      "D_s: 2.270833333332903\n",
      "D: [1.6791666666663077, 2.0187499999999607]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId 81062bbe-f5b8-41e5-966e-acc57afca921\n",
      "hyperparameters: [ 3.12982239  1.403103  ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9701499938964844 sec\n",
      "Simulation time: 0.0 min 9.43292760848999 sec\n",
      "D_s: 6.670833333332614\n",
      "D: [1.6791666666663077, 2.0187499999999607, 6.670833333332614]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId feb18af6-81c5-41bf-9fd4-ffd259ff29ad\n",
      "hyperparameters: [ 4.28850264  2.08388412]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9557955265045166 sec\n",
      "Simulation time: 0.0 min 10.07266616821289 sec\n",
      "D_s: 2.0250000000000354\n",
      "D: [1.6791666666663077, 2.0187499999999607]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId 171cab21-361b-4816-892b-2ebd46d1d46c\n",
      "hyperparameters: [ 3.12982239  1.403103  ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9504055976867676 sec\n",
      "Simulation time: 0.0 min 10.453755855560303 sec\n",
      "D_s: 7.270833333332544\n",
      "D: [1.6791666666663077, 2.0187499999999607, 7.2708333333325443]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId 4cb25b88-0ec9-417a-8215-0b3489ff05bb\n",
      "hyperparameters: [ 4.52311364  2.55600463]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9654035568237305 sec\n",
      "Simulation time: 0.0 min 11.176365852355957 sec\n",
      "D_s: 2.3437499999995657\n",
      "D: [1.6791666666663077, 2.0187499999999607]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId 9fbe873a-ab91-4675-9965-60254879d637\n",
      "hyperparameters: [ 3.12982239  1.403103  ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9390275478363037 sec\n",
      "Simulation time: 0.0 min 11.604553699493408 sec\n",
      "D_s: 5.764583333332666\n",
      "D: [1.6791666666663077, 2.0187499999999607, 5.7645833333326664]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId 3b817ab5-da0f-4a34-bb40-405b530a3230\n",
      "hyperparameters: [ 4.17882085  2.21637221]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9887435436248779 sec\n",
      "Simulation time: 0.0 min 11.914319515228271 sec\n",
      "D_s: 1.658333333333013\n",
      "D: [1.658333333333013, 1.6791666666663077]\n",
      "\n",
      "CPU times: user 26.2 s, sys: 5.88 s, total: 32.1 s\n",
      "Wall time: 2min 50s\n"
     ]
    }
   ],
   "source": [
    "%time state0sto = run_percent_growth(0, MAX_S=20, method_0='stochastic')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId d0aa25f0-dc17-4426-bbcd-d5df7952bf3d\n",
      "hyperparameters: [ 8.2593187   4.52500623]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3671538829803467 sec\n",
      "Simulation time: 0.0 min 3.881606340408325 sec\n",
      "D_s: 3.4541666666666964\n",
      "D: [3.4541666666666964, 9.8083333333332412]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId 1c58f1c6-3002-4bef-8182-e43cd1e464b5\n",
      "hyperparameters: [ 4.96939389  3.35689812]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.453777551651001 sec\n",
      "Simulation time: 0.0 min 4.295544385910034 sec\n",
      "D_s: 2.1250000000000298\n",
      "D: [2.1250000000000298, 3.4541666666666964]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId 694d04fc-72df-4c7f-81c5-766e709a5f48\n",
      "hyperparameters: [ 3.13957111  1.93044129]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3632781505584717 sec\n",
      "Simulation time: 0.0 min 4.716221809387207 sec\n",
      "D_s: 2.002083333333408\n",
      "D: [2.0020833333334078, 2.1250000000000298]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId 0e709e2d-2b94-4de2-862b-37adbb3ad6d3\n",
      "hyperparameters: [ 2.8217364   1.82838763]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.363358736038208 sec\n",
      "Simulation time: 0.0 min 5.227883815765381 sec\n",
      "D_s: 1.729166666666267\n",
      "D: [1.7291666666662671, 2.0020833333334078]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId 0d2406a9-f7be-4493-b222-31f612162ac7\n",
      "hyperparameters: [ 2.93583636  1.81901889]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3809380531311035 sec\n",
      "Simulation time: 0.0 min 6.409487724304199 sec\n",
      "D_s: 27.277083333333376\n",
      "D: [1.7291666666662671, 2.0020833333334078, 27.277083333333376]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId 5c4a5800-f1a5-4ea7-95be-ccc119bc4455\n",
      "hyperparameters: [ 6.6405802  3.6737091]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3763725757598877 sec\n",
      "Simulation time: 0.0 min 6.173323392868042 sec\n",
      "D_s: 1.631249999999945\n",
      "D: [1.631249999999945, 1.7291666666662671]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId 3df4020b-a351-4887-a293-e9b89da48fd2\n",
      "hyperparameters: [ 2.68084675  1.61259842]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3600924015045166 sec\n",
      "Simulation time: 0.0 min 7.501947402954102 sec\n",
      "D_s: 27.26458333333337\n",
      "D: [1.631249999999945, 1.7291666666662671, 27.26458333333337]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 187b8bc0-1ad4-4aa6-b90e-cd40c9554407\n",
      "hyperparameters: [ 6.59620021  3.64608151]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.41999101638793945 sec\n",
      "Simulation time: 0.0 min 7.51093316078186 sec\n",
      "D_s: 1.5083333333332476\n",
      "D: [1.5083333333332476, 1.631249999999945]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 62cf24a9-4987-4df6-8e1d-ed52a1d2c43e\n",
      "hyperparameters: [ 2.65131211  1.59593753]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3719964027404785 sec\n",
      "Simulation time: 0.0 min 8.631904363632202 sec\n",
      "D_s: 31.8333333333339\n",
      "D: [1.5083333333332476, 1.631249999999945, 31.833333333333901]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId dd01b58f-f782-49e9-b3c6-e0dd3df20b95\n",
      "hyperparameters: [ 7.13130754  4.04250859]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4264707565307617 sec\n",
      "Simulation time: 0.0 min 8.258379697799683 sec\n",
      "D_s: 1.6145833333332038\n",
      "D: [1.5083333333332476, 1.6145833333332038]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId 105ef8e1-c4cf-47eb-90e0-0ec25f33f3b1\n",
      "hyperparameters: [ 2.57600012  1.58895657]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.364732027053833 sec\n",
      "Simulation time: 0.0 min 9.637608289718628 sec\n",
      "D_s: 31.8333333333339\n",
      "D: [1.5083333333332476, 1.6145833333332038, 31.833333333333901]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId 26e68c8b-06c2-4ad9-9c3f-f039568d817a\n",
      "hyperparameters: [ 7.16549618  4.07830779]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4117748737335205 sec\n",
      "Simulation time: 0.0 min 9.683343887329102 sec\n",
      "D_s: 2.681249999999471\n",
      "D: [1.5083333333332476, 1.6145833333332038]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId d5755945-becd-467c-8c34-7a021642a50f\n",
      "hyperparameters: [ 2.57600012  1.58895657]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3723301887512207 sec\n",
      "Simulation time: 0.0 min 11.07240343093872 sec\n",
      "D_s: 31.8333333333339\n",
      "D: [1.5083333333332476, 1.6145833333332038, 31.833333333333901]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId 8c70a404-5b97-44ae-a131-988d831425bc\n",
      "hyperparameters: [ 7.16549618  4.07830779]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4462413787841797 sec\n",
      "Simulation time: 0.0 min 10.660371780395508 sec\n",
      "D_s: 2.681249999999471\n",
      "D: [1.5083333333332476, 1.6145833333332038]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId 33897946-e273-432f-b8cd-a108e446e61b\n",
      "hyperparameters: [ 2.57600012  1.58895657]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.370739221572876 sec\n",
      "Simulation time: 0.0 min 13.79794955253601 sec\n",
      "D_s: 31.8333333333339\n",
      "D: [1.5083333333332476, 1.6145833333332038, 31.833333333333901]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId cc2041a5-a007-4949-b95b-164a806fe9e7\n",
      "hyperparameters: [ 7.16549618  4.07830779]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.44690942764282227 sec\n",
      "Simulation time: 0.0 min 12.028872013092041 sec\n",
      "D_s: 2.681249999999471\n",
      "D: [1.5083333333332476, 1.6145833333332038]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId 8d80af68-5f34-42ad-9cc7-5e070adbda59\n",
      "hyperparameters: [ 2.57600012  1.58895657]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.3821418285369873 sec\n",
      "Simulation time: 0.0 min 13.150604724884033 sec\n",
      "D_s: 31.8333333333339\n",
      "D: [1.5083333333332476, 1.6145833333332038, 31.833333333333901]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId 6ff1c950-e091-4db1-afc5-dbc48729559f\n",
      "hyperparameters: [ 7.16549618  4.07830779]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.40644383430480957 sec\n",
      "Simulation time: 0.0 min 12.962196350097656 sec\n",
      "D_s: 2.681249999999471\n",
      "D: [1.5083333333332476, 1.6145833333332038]\n",
      "\n",
      "CPU times: user 16.2 s, sys: 6.55 s, total: 22.7 s\n",
      "Wall time: 2min 49s\n"
     ]
    }
   ],
   "source": [
    "%time state0inn = run_percent_growth(0, MAX_S=20, method_0='inner-prod')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId 4641035b-6bf5-414a-b529-7eb39f1a0d54\n",
      "hyperparameters: [ 8.2593187   4.52500623]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.2169685363769531 sec\n",
      "Simulation time: 0.0 min 3.781930923461914 sec\n",
      "D_s: 3.4541666666666964\n",
      "D: [3.4541666666666964, 9.8083333333332412]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId 1f546da2-95e9-4ac3-9140-914368cd5584\n",
      "hyperparameters: [ 4.96939389  3.35689812]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.261075496673584 sec\n",
      "Simulation time: 0.0 min 4.446516752243042 sec\n",
      "D_s: 2.1250000000000298\n",
      "D: [2.1250000000000298, 3.4541666666666964]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId e3303f8c-33fc-493e-912f-0c3e2cf8ef0c\n",
      "hyperparameters: [ 3.13957111  1.93044129]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9203791618347168 sec\n",
      "Simulation time: 0.0 min 4.719269037246704 sec\n",
      "D_s: 3.9145833333327347\n",
      "D: [2.1250000000000298, 3.4541666666666964, 3.9145833333327347]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId b19522a0-eded-4c5b-9e71-53338ceba6ba\n",
      "hyperparameters: [ 3.63163595  2.16549431]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.049300193786621 sec\n",
      "Simulation time: 0.0 min 5.293240785598755 sec\n",
      "D_s: 1.07916666666653\n",
      "D: [1.0791666666665301, 2.1250000000000298]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId 57500e1a-e60e-42de-8e35-285c6db1c4eb\n",
      "hyperparameters: [ 2.56912506  1.08388427]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.255953311920166 sec\n",
      "Simulation time: 0.0 min 5.949360609054565 sec\n",
      "D_s: 6.514583333332624\n",
      "D: [1.0791666666665301, 2.1250000000000298, 6.5145833333326237]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId 7de67a7b-9380-48e7-8c5d-cda34aaf3428\n",
      "hyperparameters: [ 4.01165459  2.02726624]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.3090946674346924 sec\n",
      "Simulation time: 0.0 min 6.169275760650635 sec\n",
      "D_s: 0.9437500000000594\n",
      "D: [0.94375000000005937, 1.0791666666665301]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId c9ea9435-a48f-4e1b-ba5f-82cb08abb0e2\n",
      "hyperparameters: [ 1.75751531  0.1305406 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9559547901153564 sec\n",
      "Simulation time: 0.0 min 7.103079080581665 sec\n",
      "D_s: 12.968749999998938\n",
      "D: [0.94375000000005937, 1.0791666666665301, 12.968749999998938]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 2c3ed4e2-1d02-4125-acf4-88f14bfb1419\n",
      "hyperparameters: [ 5.16377366  2.71094837]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9894607067108154 sec\n",
      "Simulation time: 0.0 min 7.0420591831207275 sec\n",
      "D_s: 2.843750000000102\n",
      "D: [0.94375000000005937, 1.0791666666665301]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 83039970-0be7-4600-aad2-da9caeb4140b\n",
      "hyperparameters: [ 1.75751531  0.1305406 ]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2800097465515137 sec\n",
      "Simulation time: 0.0 min 7.904274940490723 sec\n",
      "D_s: 5.308333333332693\n",
      "D: [0.94375000000005937, 1.0791666666665301, 5.3083333333326932]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId 2a3062b7-86fb-4bb5-a313-de5a7d5a7630\n",
      "hyperparameters: [ 3.77142883  1.84334598]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.3825056552886963 sec\n",
      "Simulation time: 0.0 min 8.375672340393066 sec\n",
      "D_s: 1.6749999999996035\n",
      "D: [0.94375000000005937, 1.0791666666665301]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId 862fed28-2e53-491f-a69f-5183455cc549\n",
      "hyperparameters: [ 1.75751531  0.1305406 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9570748805999756 sec\n",
      "Simulation time: 0.0 min 9.398599863052368 sec\n",
      "D_s: 4.952083333332713\n",
      "D: [0.94375000000005937, 1.0791666666665301, 4.9520833333327134]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId 3cd95600-b726-4434-8365-ae4323158fd6\n",
      "hyperparameters: [ 3.66380693  1.25576436]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9734196662902832 sec\n",
      "Simulation time: 0.0 min 9.134591817855835 sec\n",
      "D_s: 5.062499999999373\n",
      "D: [0.94375000000005937, 1.0791666666665301, 5.0624999999993729]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId 537672f9-1355-4112-96c2-2f3e8b017249\n",
      "hyperparameters: [ 3.52779763  1.81727347]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.3209974765777588 sec\n",
      "Simulation time: 0.0 min 9.419975280761719 sec\n",
      "D_s: 1.6749999999996035\n",
      "D: [0.94375000000005937, 1.0791666666665301]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId 87638f6a-8313-420a-b740-cf906274ec9c\n",
      "hyperparameters: [ 1.75751531  0.1305406 ]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.3397636413574219 sec\n",
      "Simulation time: 0.0 min 10.378345727920532 sec\n",
      "D_s: 11.306249999999071\n",
      "D: [0.94375000000005937, 1.0791666666665301, 11.306249999999071]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId ef68643a-c58b-4e19-8d9c-8e277b5bd803\n",
      "hyperparameters: [ 5.36714033  3.22188   ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.924389123916626 sec\n",
      "Simulation time: 0.0 min 10.467379570007324 sec\n",
      "D_s: 2.2833333333333163\n",
      "D: [0.94375000000005937, 1.0791666666665301]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId 34f908fa-bc8e-471d-b028-129b9fee453a\n",
      "hyperparameters: [ 1.75751531  0.1305406 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.928847074508667 sec\n",
      "Simulation time: 0.0 min 11.201294660568237 sec\n",
      "D_s: 8.474999999999177\n",
      "D: [0.94375000000005937, 1.0791666666665301, 8.4749999999991772]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId a2b9a3be-3e5b-4a72-8d0a-1e18241b11e4\n",
      "hyperparameters: [ 4.36586701  1.96546645]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.237168550491333 sec\n",
      "Simulation time: 0.0 min 11.374820470809937 sec\n",
      "D_s: 0.8999999999998358\n",
      "D: [0.89999999999983582, 0.94375000000005937]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId b0869b4a-6c0c-47fd-bfb6-a3d18214a025\n",
      "hyperparameters: [ 1.66723967  0.329505  ]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1850650310516357 sec\n",
      "Simulation time: 0.0 min 11.796063423156738 sec\n",
      "D_s: 10.46249999999907\n",
      "D: [0.89999999999983582, 0.94375000000005937, 10.46249999999907]\n",
      "\n",
      "CPU times: user 28.5 s, sys: 7.25 s, total: 35.8 s\n",
      "Wall time: 2min 51s\n"
     ]
    }
   ],
   "source": [
    "%time state0all = run_percent_growth(0, MAX_S=20, method_0='all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId f7eab166-21b3-43d5-a84b-a3e155021cbf\n",
      "hyperparameters: [ 8.58728406  4.5605898 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0099830627441406 sec\n",
      "Simulation time: 0.0 min 3.9000790119171143 sec\n",
      "D_s: 5.952819776625992\n",
      "D: [5.9528197766259918, 14.30609232162578]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId 830c9c37-ad01-4548-bf5f-99961fba94fe\n",
      "hyperparameters: [ 5.31310779  3.62122666]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1100702285766602 sec\n",
      "Simulation time: 0.0 min 4.487576007843018 sec\n",
      "D_s: 1.0913573738881053\n",
      "D: [1.0913573738881053, 5.9528197766259918]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId efdf8a30-2c26-4fad-a1ed-4ef1be6e3692\n",
      "hyperparameters: [ 4.45135636  2.60789788]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0585527420043945 sec\n",
      "Simulation time: 0.0 min 4.942779302597046 sec\n",
      "D_s: 2.701777228550989\n",
      "D: [1.0913573738881053, 2.7017772285509891]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId 51943899-5038-4fff-9fb1-e80acc7f97a1\n",
      "hyperparameters: [ 4.73626116  2.80206715]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0448598861694336 sec\n",
      "Simulation time: 0.0 min 5.749910831451416 sec\n",
      "D_s: 7.863065578995091\n",
      "D: [1.0913573738881053, 2.7017772285509891, 7.8630655789950907]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId 7d3f80e5-0ea9-40e3-a4ea-e6adb36c5318\n",
      "hyperparameters: [ 5.68597712  3.51515993]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1006357669830322 sec\n",
      "Simulation time: 0.0 min 5.890583515167236 sec\n",
      "D_s: 1.4079847147063886\n",
      "D: [1.0913573738881053, 1.4079847147063886]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId fadd1877-727a-4c4a-8c6a-e7ba61ace994\n",
      "hyperparameters: [ 3.40833059  1.28407189]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0480270385742188 sec\n",
      "Simulation time: 0.0 min 6.69564962387085 sec\n",
      "D_s: 5.5203721181184235\n",
      "D: [1.0913573738881053, 1.4079847147063886, 5.5203721181184235]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId c2e9dc9b-da9b-41c3-9fdf-3d9a1d276214\n",
      "hyperparameters: [ 4.9396344   2.65505705]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0485408306121826 sec\n",
      "Simulation time: 0.0 min 7.101883888244629 sec\n",
      "D_s: 1.0661642921604564\n",
      "D: [1.0661642921604564, 1.0913573738881053]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 7c37f857-cdbe-4cbb-8bfb-d07428e32a73\n",
      "hyperparameters: [ 3.86883331  1.83539702]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0567612648010254 sec\n",
      "Simulation time: 0.0 min 7.608993291854858 sec\n",
      "D_s: 1.3276751379411333\n",
      "D: [1.0661642921604564, 1.0913573738881053, 1.3276751379411333]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 6c710aab-1d81-4459-a651-0834da15e8c7\n",
      "hyperparameters: [ 3.99127904  1.54097976]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0614826679229736 sec\n",
      "Simulation time: 0.0 min 8.016199111938477 sec\n",
      "D_s: 2.1218249445256405\n",
      "D: [1.0661642921604564, 1.0913573738881053, 2.1218249445256405]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId b5446d44-092c-4984-a251-c2e302236a96\n",
      "hyperparameters: [ 4.27612318  2.16489518]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.071641206741333 sec\n",
      "Simulation time: 0.0 min 8.470669269561768 sec\n",
      "D_s: 2.8972563075066304\n",
      "D: [1.0661642921604564, 1.0913573738881053, 2.8972563075066304]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId 397afd20-6614-48fb-9cd1-9e578512e20b\n",
      "hyperparameters: [ 4.44852178  2.1123698 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.09037184715271 sec\n",
      "Simulation time: 0.0 min 9.079729080200195 sec\n",
      "D_s: 2.305083110342241\n",
      "D: [1.0661642921604564, 1.0913573738881053]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId c794baa5-c6c5-4487-9b80-ae698c7c5665\n",
      "hyperparameters: [ 3.86883331  1.83539702]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.074408769607544 sec\n",
      "Simulation time: 0.0 min 9.617148399353027 sec\n",
      "D_s: 2.5862845193870685\n",
      "D: [1.0661642921604564, 1.0913573738881053, 2.5862845193870685]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId c9b64408-35d2-44ec-bb31-306b04043993\n",
      "hyperparameters: [ 4.18366427  1.62856617]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0943107604980469 sec\n",
      "Simulation time: 0.0 min 10.315710544586182 sec\n",
      "D_s: 5.711006742852713\n",
      "D: [1.0661642921604564, 1.0913573738881053, 5.7110067428527129]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId d3b79412-ec36-4a67-afc7-c13ab938d8d0\n",
      "hyperparameters: [ 4.89626166  2.54699203]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0880529880523682 sec\n",
      "Simulation time: 0.0 min 10.86942982673645 sec\n",
      "D_s: 2.8034454398848685\n",
      "D: [1.0661642921604564, 1.0913573738881053]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId da52241c-e2e4-4620-ab2f-5cf00a5e1967\n",
      "hyperparameters: [ 3.86883331  1.83539702]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0902256965637207 sec\n",
      "Simulation time: 0.0 min 11.067596197128296 sec\n",
      "D_s: 2.5205441417440224\n",
      "D: [1.0661642921604564, 1.0913573738881053, 2.5205441417440224]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId 837790e1-4e47-428b-8b6a-0d6adac03dbd\n",
      "hyperparameters: [ 4.40551797  2.28239333]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0858757495880127 sec\n",
      "Simulation time: 0.0 min 11.72672152519226 sec\n",
      "D_s: 1.8727454289061416\n",
      "D: [1.0661642921604564, 1.0913573738881053]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId 2f47e461-2827-451b-b069-62a7c4394326\n",
      "hyperparameters: [ 3.86883331  1.83539702]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0726864337921143 sec\n",
      "Simulation time: 0.0 min 11.977354288101196 sec\n",
      "D_s: 1.0321141013165231\n",
      "D: [1.0321141013165231, 1.0661642921604564]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId 55a38e1f-d280-44be-a95a-83d1d61db205\n",
      "hyperparameters: [ 4.20641128  2.10161733]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0627031326293945 sec\n",
      "Simulation time: 0.0 min 12.89091968536377 sec\n",
      "D_s: 4.476502029002225\n",
      "D: [1.0321141013165231, 1.0661642921604564, 4.4765020290022246]\n",
      "\n",
      "CPU times: user 27.9 s, sys: 7.04 s, total: 35 s\n",
      "Wall time: 2min 56s\n"
     ]
    }
   ],
   "source": [
    "%time state1sto = run_percent_growth(1, MAX_S=20, method_0='stochastic')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId 0fcc1c2f-15db-42bd-8269-c1ef664aa012\n",
      "hyperparameters: [ 8.58728406  4.5605898 ]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.42235398292541504 sec\n",
      "Simulation time: 0.0 min 3.9640932083129883 sec\n",
      "D_s: 1.4707812247893888\n",
      "D: [1.4707812247893888, 14.30609232162578]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId 6ff46085-a318-4a59-a7e4-10e05e97c6a9\n",
      "hyperparameters: [ 5.65715799  3.99432655]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4118821620941162 sec\n",
      "Simulation time: 0.0 min 4.4574079513549805 sec\n",
      "D_s: 0.8522307813314448\n",
      "D: [0.85223078133144481, 1.4707812247893888]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId 32944155-cde1-441d-930b-99b93f8ec33a\n",
      "hyperparameters: [ 2.6667925   1.35406172]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4165456295013428 sec\n",
      "Simulation time: 0.0 min 4.957407474517822 sec\n",
      "D_s: 1.3538143911818423\n",
      "D: [0.85223078133144481, 1.3538143911818423]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId d64af504-9cc3-4a74-9c47-3cbf589ae7bc\n",
      "hyperparameters: [ 2.74503544  1.46444109]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.41378092765808105 sec\n",
      "Simulation time: 0.0 min 5.446901082992554 sec\n",
      "D_s: 0.8961052564995378\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId 99e6b09d-b5a0-473f-bac2-2e1d7df69467\n",
      "hyperparameters: [ 2.71578969  1.33633937]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4203202724456787 sec\n",
      "Simulation time: 0.0 min 5.762616157531738 sec\n",
      "D_s: 1.3475568215315925\n",
      "D: [0.85223078133144481, 0.89610525649953776, 1.3475568215315925]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId e4fd066d-3e0f-4f5f-bd71-e6b6797b5e69\n",
      "hyperparameters: [ 2.64620728  1.40248143]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4212827682495117 sec\n",
      "Simulation time: 0.0 min 6.41672682762146 sec\n",
      "D_s: 1.1072860878681297\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId 8dcf5c5c-2084-4703-9f20-cfe3cbe998f4\n",
      "hyperparameters: [ 2.71578969  1.33633937]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.41100120544433594 sec\n",
      "Simulation time: 0.0 min 6.6425275802612305 sec\n",
      "D_s: 1.3475568215315925\n",
      "D: [0.85223078133144481, 0.89610525649953776, 1.3475568215315925]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 339fb483-c211-4c46-b34d-580dcc00dc31\n",
      "hyperparameters: [ 2.64620728  1.40248143]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4218108654022217 sec\n",
      "Simulation time: 0.0 min 7.142793416976929 sec\n",
      "D_s: 1.1072860878681297\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 0af3fe98-ae34-4c5f-a092-16705733ab64\n",
      "hyperparameters: [ 2.71578969  1.33633937]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.42136693000793457 sec\n",
      "Simulation time: 0.0 min 7.641375780105591 sec\n",
      "D_s: 1.3475568215315925\n",
      "D: [0.85223078133144481, 0.89610525649953776, 1.3475568215315925]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId ac8c1b38-d367-418a-b1e8-9b77d3c337ee\n",
      "hyperparameters: [ 2.64620728  1.40248143]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.42339658737182617 sec\n",
      "Simulation time: 0.0 min 8.1130211353302 sec\n",
      "D_s: 1.1072860878681297\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId 73da9bbf-8602-4298-b441-c8c231b253ba\n",
      "hyperparameters: [ 2.71578969  1.33633937]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.41995692253112793 sec\n",
      "Simulation time: 0.0 min 8.724573850631714 sec\n",
      "D_s: 1.3475568215315925\n",
      "D: [0.85223078133144481, 0.89610525649953776, 1.3475568215315925]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId f4d1d9ef-d12c-47a3-920d-8b93e6a16647\n",
      "hyperparameters: [ 2.64620728  1.40248143]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.43657994270324707 sec\n",
      "Simulation time: 0.0 min 9.13647174835205 sec\n",
      "D_s: 1.1072860878681297\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId f94d5ef4-af42-4d22-8b5b-678f681e71ff\n",
      "hyperparameters: [ 2.71578969  1.33633937]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.41875505447387695 sec\n",
      "Simulation time: 0.0 min 9.312734365463257 sec\n",
      "D_s: 1.3475568215315925\n",
      "D: [0.85223078133144481, 0.89610525649953776, 1.3475568215315925]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId 08b80462-8934-4ef3-be35-d2decf38c6ad\n",
      "hyperparameters: [ 2.64620728  1.40248143]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4251124858856201 sec\n",
      "Simulation time: 0.0 min 10.054937362670898 sec\n",
      "D_s: 1.1072860878681297\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId db9268dc-e8a3-423d-9340-5f86c0bbd200\n",
      "hyperparameters: [ 2.71578969  1.33633937]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.41250133514404297 sec\n",
      "Simulation time: 0.0 min 10.339520692825317 sec\n",
      "D_s: 1.3475568215315925\n",
      "D: [0.85223078133144481, 0.89610525649953776, 1.3475568215315925]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId 90197880-0e25-4d6d-9be1-b60441c58786\n",
      "hyperparameters: [ 2.64620728  1.40248143]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4349074363708496 sec\n",
      "Simulation time: 0.0 min 11.097005605697632 sec\n",
      "D_s: 1.1072860878681297\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId e088ca4b-d2d0-440d-a23f-442015b7d97e\n",
      "hyperparameters: [ 2.71578969  1.33633937]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4287679195404053 sec\n",
      "Simulation time: 0.0 min 11.418505668640137 sec\n",
      "D_s: 1.3475568215315925\n",
      "D: [0.85223078133144481, 0.89610525649953776, 1.3475568215315925]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId b54134fe-4d11-4ef3-90ce-cbc83f4198de\n",
      "hyperparameters: [ 2.64620728  1.40248143]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4248337745666504 sec\n",
      "Simulation time: 0.0 min 11.63792085647583 sec\n",
      "D_s: 1.1072860878681297\n",
      "D: [0.85223078133144481, 0.89610525649953776]\n",
      "\n",
      "CPU times: user 15.7 s, sys: 7.09 s, total: 22.8 s\n",
      "Wall time: 2min 36s\n"
     ]
    }
   ],
   "source": [
    "%time state1inn = run_percent_growth(1, MAX_S=20, method_0='inner-prod')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId efc0126f-4cf0-43e1-bb6f-081c79d887aa\n",
      "hyperparameters: [ 8.58728406  4.5605898 ]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.3409497737884521 sec\n",
      "Simulation time: 0.0 min 4.0297300815582275 sec\n",
      "D_s: 1.4707812247893888\n",
      "D: [1.4707812247893888, 14.30609232162578]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId dbb1fb82-2cd1-4be2-b4ee-3fba5caa3d93\n",
      "hyperparameters: [ 5.65715799  3.99432655]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.4545302391052246 sec\n",
      "Simulation time: 0.0 min 4.499313831329346 sec\n",
      "D_s: 0.8522307813314448\n",
      "D: [0.85223078133144481, 1.4707812247893888]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId 283c0d56-f1b7-42bb-ac2b-8a7cdaf697d8\n",
      "hyperparameters: [ 2.6667925   1.35406172]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 0.9849638938903809 sec\n",
      "Simulation time: 0.0 min 5.233546257019043 sec\n",
      "D_s: 3.8248014087558717\n",
      "D: [0.85223078133144481, 1.4707812247893888, 3.8248014087558717]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId 8af0332a-4431-438c-9a6f-fb60c5783efb\n",
      "hyperparameters: [ 4.36908317  2.16797455]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0588572025299072 sec\n",
      "Simulation time: 0.0 min 5.561527729034424 sec\n",
      "D_s: 1.2203129534854988\n",
      "D: [0.85223078133144481, 1.2203129534854988]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId bdf14bc5-afee-443f-bf72-09673d63e309\n",
      "hyperparameters: [ 2.6814592   1.13402126]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.363907814025879 sec\n",
      "Simulation time: 0.0 min 5.814744234085083 sec\n",
      "D_s: 0.9511019898092329\n",
      "D: [0.85223078133144481, 0.95110198980923288]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId 35f45dc3-4388-4644-8073-18cced5efbc2\n",
      "hyperparameters: [ 2.54336704  1.13434583]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.37282133102417 sec\n",
      "Simulation time: 0.0 min 6.499724864959717 sec\n",
      "D_s: 1.0669500305185813\n",
      "D: [0.85223078133144481, 0.95110198980923288, 1.0669500305185813]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId c2a3f0ca-a99c-4962-80ac-b8a935f7fd75\n",
      "hyperparameters: [ 2.49023143  1.35891343]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.027599573135376 sec\n",
      "Simulation time: 0.0 min 6.916848182678223 sec\n",
      "D_s: 0.918312514458907\n",
      "D: [0.85223078133144481, 0.91831251445890705]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 342e5d76-0034-4eb1-8750-0868828885b4\n",
      "hyperparameters: [ 2.88052436  1.18456906]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.115945816040039 sec\n",
      "Simulation time: 0.0 min 7.612865686416626 sec\n",
      "D_s: 1.7639162543930251\n",
      "D: [0.85223078133144481, 0.91831251445890705, 1.7639162543930251]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 76f57f7e-5779-4442-86ea-67bd4f9b78d6\n",
      "hyperparameters: [ 3.93266875  2.21382487]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.440412998199463 sec\n",
      "Simulation time: 0.0 min 8.01731014251709 sec\n",
      "D_s: 0.9444909858959981\n",
      "D: [0.85223078133144481, 0.91831251445890705]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId 4a29308a-8732-43ef-93d9-0001fa808c1a\n",
      "hyperparameters: [ 2.88052436  1.18456906]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.419440746307373 sec\n",
      "Simulation time: 0.0 min 8.344993591308594 sec\n",
      "D_s: 0.9688462439187522\n",
      "D: [0.85223078133144481, 0.91831251445890705, 0.96884624391875218]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId ae0bc7be-7083-4b01-a494-16093abb248a\n",
      "hyperparameters: [ 2.97292821  1.65430135]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1152513027191162 sec\n",
      "Simulation time: 0.0 min 8.994657516479492 sec\n",
      "D_s: 0.8443216261139117\n",
      "D: [0.84432162611391171, 0.85223078133144481]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId 930845e0-0483-40f6-bc60-051f54a3c0d7\n",
      "hyperparameters: [ 3.18756742  1.55827403]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.112253189086914 sec\n",
      "Simulation time: 0.0 min 9.352413892745972 sec\n",
      "D_s: 2.1631876067459865\n",
      "D: [0.84432162611391171, 0.85223078133144481, 2.1631876067459865]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId bbd32e89-5e63-4132-9fa5-ca5f98d4ccca\n",
      "hyperparameters: [ 4.05819667  2.28801328]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.494279146194458 sec\n",
      "Simulation time: 0.0 min 9.966062545776367 sec\n",
      "D_s: 0.7175964455875764\n",
      "D: [0.7175964455875764, 0.84432162611391171]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId ec324e88-522f-4641-92cf-14d76faaf49b\n",
      "hyperparameters: [ 3.27296113  1.70074598]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.61517333984375 sec\n",
      "Simulation time: 0.0 min 10.908344507217407 sec\n",
      "D_s: 0.724751295041694\n",
      "D: [0.7175964455875764, 0.724751295041694]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId 2b1638f9-e18f-4d0f-8ef7-330f8849e0a2\n",
      "hyperparameters: [ 3.68747283  2.42800076]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.070617437362671 sec\n",
      "Simulation time: 0.0 min 12.532337188720703 sec\n",
      "D_s: 1.9554931154422701\n",
      "D: [0.7175964455875764, 0.724751295041694, 1.9554931154422701]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId 9d529c19-01ff-46b1-891a-72d95dbd7d45\n",
      "hyperparameters: [ 3.98008674  2.21326601]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1937336921691895 sec\n",
      "Simulation time: 0.0 min 11.775976419448853 sec\n",
      "D_s: 3.021157286493111\n",
      "D: [0.7175964455875764, 0.724751295041694, 3.0211572864931111]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId dad22e9f-1445-42cc-bbda-c489a73f2832\n",
      "hyperparameters: [ 4.79328192  3.08879976]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.4993188381195068 sec\n",
      "Simulation time: 0.0 min 11.945875406265259 sec\n",
      "D_s: 0.9714994287491046\n",
      "D: [0.7175964455875764, 0.724751295041694]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId f9696a11-e96a-4b0e-9d54-f749fca6ff84\n",
      "hyperparameters: [ 3.68747283  2.42800076]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.4011847972869873 sec\n",
      "Simulation time: 0.0 min 13.543731451034546 sec\n",
      "D_s: 0.9915314326217338\n",
      "D: [0.7175964455875764, 0.724751295041694, 0.99153143262173382]\n",
      "\n",
      "CPU times: user 31.6 s, sys: 7.03 s, total: 38.7 s\n",
      "Wall time: 3min 1s\n"
     ]
    }
   ],
   "source": [
    "%time state1all = run_percent_growth(1, MAX_S=20, method_0='all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId 9b08e379-4e15-4354-911d-299d510b3223\n",
      "hyperparameters: [ 8.80224829  4.55118758]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1968672275543213 sec\n",
      "Simulation time: 0.0 min 3.9381489753723145 sec\n",
      "D_s: 14.58949871423159\n",
      "D: [14.58949871423159, 19.423248714231484]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId 83903783-0caa-4d0b-96e0-e805d98d25ce\n",
      "hyperparameters: [ 4.8998217   3.37256138]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.17982816696167 sec\n",
      "Simulation time: 0.0 min 4.515989780426025 sec\n",
      "D_s: 5.198902042055451\n",
      "D: [5.198902042055451, 14.58949871423159]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId 58e51274-3385-401a-874b-b01f4936d9bb\n",
      "hyperparameters: [ 4.15982337  2.23060572]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.215254306793213 sec\n",
      "Simulation time: 0.0 min 5.10276198387146 sec\n",
      "D_s: 2.7651476075241215\n",
      "D: [2.7651476075241215, 5.198902042055451]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId d0ff42c0-994c-43cf-bac0-e5955d216f6a\n",
      "hyperparameters: [ 3.70137687  1.47006913]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2292392253875732 sec\n",
      "Simulation time: 0.0 min 5.838144540786743 sec\n",
      "D_s: 0.8336844882557337\n",
      "D: [0.83368448825573371, 2.7651476075241215]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId 55b4c69d-c790-437f-adc1-462e5e4ac58c\n",
      "hyperparameters: [ 4.80680638  2.35954509]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2014875411987305 sec\n",
      "Simulation time: 0.0 min 6.242429971694946 sec\n",
      "D_s: 1.449144326890562\n",
      "D: [0.83368448825573371, 1.4491443268905619]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId b6b9c755-8650-47af-b550-8e537f0d236b\n",
      "hyperparameters: [ 5.50882046  2.80863731]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2202725410461426 sec\n",
      "Simulation time: 0.0 min 6.8269312381744385 sec\n",
      "D_s: 1.3946519965863717\n",
      "D: [0.83368448825573371, 1.3946519965863717]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId e75a0b8c-8b47-40b5-9e87-a9005b6806f2\n",
      "hyperparameters: [ 4.61046082  2.3172316 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1713411808013916 sec\n",
      "Simulation time: 0.0 min 7.339361190795898 sec\n",
      "D_s: 0.9241071776736686\n",
      "D: [0.83368448825573371, 0.92410717767366857]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 89ed3a7b-6e02-4900-82a9-7fb5a485f4ac\n",
      "hyperparameters: [ 4.9527146   2.34411421]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2356979846954346 sec\n",
      "Simulation time: 0.0 min 7.895087480545044 sec\n",
      "D_s: 1.2285700195705265\n",
      "D: [0.83368448825573371, 0.92410717767366857, 1.2285700195705265]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 7177b827-6cbf-4e02-9fff-012564088952\n",
      "hyperparameters: [ 4.80060406  2.24913103]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1780157089233398 sec\n",
      "Simulation time: 0.0 min 8.247249364852905 sec\n",
      "D_s: 1.054122608419879\n",
      "D: [0.83368448825573371, 0.92410717767366857]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId 254f723c-63dd-4a42-b194-6b813d504ebf\n",
      "hyperparameters: [ 4.9527146   2.34411421]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.186237096786499 sec\n",
      "Simulation time: 0.0 min 8.859606742858887 sec\n",
      "D_s: 1.4235164656379986\n",
      "D: [0.83368448825573371, 0.92410717767366857, 1.4235164656379986]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId d9c01401-b91d-4725-a58f-edb7123247a4\n",
      "hyperparameters: [ 5.19340792  2.44711582]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1774656772613525 sec\n",
      "Simulation time: 0.0 min 9.359809875488281 sec\n",
      "D_s: 1.0690138705168846\n",
      "D: [0.83368448825573371, 0.92410717767366857]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId 25916bd4-e316-4706-9e57-a8ee7fdc8369\n",
      "hyperparameters: [ 4.9527146   2.34411421]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1713533401489258 sec\n",
      "Simulation time: 0.0 min 9.704303503036499 sec\n",
      "D_s: 1.0147009287997097\n",
      "D: [0.83368448825573371, 0.92410717767366857, 1.0147009287997097]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId 0964afa0-2323-4c5a-b280-d78c8467a7a7\n",
      "hyperparameters: [ 4.90401731  2.38907022]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.178004264831543 sec\n",
      "Simulation time: 0.0 min 10.600332498550415 sec\n",
      "D_s: 1.1195143275713293\n",
      "D: [0.83368448825573371, 0.92410717767366857, 1.1195143275713293]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId 1582fa19-580f-4d49-ad38-efee42b52d3f\n",
      "hyperparameters: [ 5.12814149  2.63400146]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2054932117462158 sec\n",
      "Simulation time: 0.0 min 11.552398920059204 sec\n",
      "D_s: 1.2964872154549458\n",
      "D: [0.83368448825573371, 0.92410717767366857, 1.2964872154549458]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId 16e653bd-529d-4e9a-b7fc-26be1307e871\n",
      "hyperparameters: [ 5.14304132  2.52060058]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2224855422973633 sec\n",
      "Simulation time: 0.0 min 13.1326265335083 sec\n",
      "D_s: 1.0928124033130295\n",
      "D: [0.83368448825573371, 0.92410717767366857]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId e6764f92-3b96-4568-b2d7-4b7e24cf086a\n",
      "hyperparameters: [ 4.9527146   2.34411421]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.672041416168213 sec\n",
      "Simulation time: 0.0 min 12.37782883644104 sec\n",
      "D_s: 1.7248568852677688\n",
      "D: [0.83368448825573371, 0.92410717767366857, 1.7248568852677688]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId 6818affb-d0a4-43d3-b50e-d4e5656e4745\n",
      "hyperparameters: [ 5.17186007  2.46947005]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.271103858947754 sec\n",
      "Simulation time: 0.0 min 13.64011812210083 sec\n",
      "D_s: 1.8441794025089167\n",
      "D: [0.83368448825573371, 0.92410717767366857, 1.8441794025089167]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId a085361c-267b-4ff4-b528-0bac39d01526\n",
      "hyperparameters: [ 5.32856222  2.6253611 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.139291524887085 sec\n",
      "Simulation time: 0.0 min 13.177784204483032 sec\n",
      "D_s: 1.8039362407814596\n",
      "D: [0.83368448825573371, 0.92410717767366857]\n",
      "\n",
      "CPU times: user 31.1 s, sys: 6.87 s, total: 38 s\n",
      "Wall time: 3min 7s\n"
     ]
    }
   ],
   "source": [
    "%time state2sto = run_percent_growth(2, MAX_S=20, method_0='stochastic')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId 31fd58db-9393-42ab-8323-9268f08d5b45\n",
      "hyperparameters: [ 8.80224829  4.55118758]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.47478508949279785 sec\n",
      "Simulation time: 0.0 min 4.096849679946899 sec\n",
      "D_s: 2.690879049301638\n",
      "D: [2.6908790493016381, 19.423248714231484]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId d5d0e6ac-d3b6-4b5e-a90f-56ca7e4f6f06\n",
      "hyperparameters: [ 5.75445891  3.77715026]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.46710920333862305 sec\n",
      "Simulation time: 0.0 min 4.468643426895142 sec\n",
      "D_s: 2.826056990988357\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId ee0e259d-9f3c-42ec-aa17-50ab387793f7\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4711337089538574 sec\n",
      "Simulation time: 0.0 min 5.0543529987335205 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId bfff6f95-fe84-4f7b-b3bd-25122cd668ad\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4857809543609619 sec\n",
      "Simulation time: 0.0 min 5.476208686828613 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId 254fb90a-98f0-4491-ad2e-b10e601d3b62\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.47022104263305664 sec\n",
      "Simulation time: 0.0 min 5.863919258117676 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId 27934d03-276d-46ba-8a8a-abce4c36378e\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.49576282501220703 sec\n",
      "Simulation time: 0.0 min 6.3759989738464355 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId 250086ae-07ea-4e3e-bc59-b38dd17587df\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.47149085998535156 sec\n",
      "Simulation time: 0.0 min 6.896116256713867 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 35c6938a-5aa8-4f1f-96b6-92972ce1aada\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.48146653175354004 sec\n",
      "Simulation time: 0.0 min 7.734738349914551 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId adab9011-2f74-4f71-9698-248eb56eb2bb\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4744682312011719 sec\n",
      "Simulation time: 0.0 min 7.946263551712036 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId 5f642d95-7398-4fe9-8ddc-1ba648a7b69f\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.5003848075866699 sec\n",
      "Simulation time: 0.0 min 8.780887603759766 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId cd1538b7-7bfc-47a1-bdeb-b5fa971b9e23\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.48790597915649414 sec\n",
      "Simulation time: 0.0 min 8.968432903289795 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId 0d5297d1-1a26-4513-8cf6-ddb35efde4cb\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4792454242706299 sec\n",
      "Simulation time: 0.0 min 9.217896461486816 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId 7ac09ce4-0d6b-4d3d-b862-66059ede2dc7\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4765474796295166 sec\n",
      "Simulation time: 0.0 min 9.84166932106018 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId 71dc0b88-08b0-4e80-9d37-c26b70a23362\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4750833511352539 sec\n",
      "Simulation time: 0.0 min 10.506618738174438 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId c78e5445-2d44-4318-82cf-eec409c3233f\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.4928607940673828 sec\n",
      "Simulation time: 0.0 min 10.830146789550781 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId 72d3aa7a-47d8-4592-a374-81fc2f1a9f37\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.5013816356658936 sec\n",
      "Simulation time: 0.0 min 11.579151153564453 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId 51c09187-4d52-41cd-8807-4b85812ffa49\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.48076486587524414 sec\n",
      "Simulation time: 0.0 min 12.204652786254883 sec\n",
      "D_s: 3.4486516004432017\n",
      "D: [2.6908790493016381, 2.8260569909883571, 3.4486516004432017]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId b5362988-4563-417a-9100-9aa448ea486f\n",
      "hyperparameters: [ 3.25204171  1.56896399]\n",
      "Estimate method is 'inner-prod'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 0.5262260437011719 sec\n",
      "Simulation time: 0.0 min 12.215825319290161 sec\n",
      "D_s: 2.8780204037116\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "CPU times: user 16.9 s, sys: 6.14 s, total: 23 s\n",
      "Wall time: 2min 43s\n"
     ]
    }
   ],
   "source": [
    "%time state2inn = run_percent_growth(2, MAX_S=20, method_0='inner-prod')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation 3\n",
      "------------\n",
      "SimId 80a16d0c-596e-4c44-aff5-b6c645316568\n",
      "hyperparameters: [ 8.80224829  4.55118758]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.5629198551177979 sec\n",
      "Simulation time: 0.0 min 4.18960428237915 sec\n",
      "D_s: 2.690879049301638\n",
      "D: [2.6908790493016381, 19.423248714231484]\n",
      "\n",
      "Simulation 4\n",
      "------------\n",
      "SimId 1ce6bd4f-fb79-476f-8088-92091e7ce606\n",
      "hyperparameters: [ 5.75445891  3.77715026]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.8613085746765137 sec\n",
      "Simulation time: 0.0 min 4.6588454246521 sec\n",
      "D_s: 2.826056990988357\n",
      "D: [2.6908790493016381, 2.8260569909883571]\n",
      "\n",
      "Simulation 5\n",
      "------------\n",
      "SimId da1504b7-dd7c-48b4-be94-b15a54873251\n",
      "hyperparameters: [ 3.44085725  1.65251327]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0807809829711914 sec\n",
      "Simulation time: 0.0 min 6.149138450622559 sec\n",
      "D_s: 0.8483124109832669\n",
      "D: [0.84831241098326693, 2.6908790493016381]\n",
      "\n",
      "Simulation 6\n",
      "------------\n",
      "SimId d880097b-e80f-4782-9ba9-0734440bc97b\n",
      "hyperparameters: [ 4.97615725  2.42147615]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.2372713088989258 sec\n",
      "Simulation time: 0.0 min 7.909373760223389 sec\n",
      "D_s: 1.1463009797195216\n",
      "D: [0.84831241098326693, 1.1463009797195216]\n",
      "\n",
      "Simulation 7\n",
      "------------\n",
      "SimId bfd4a6e0-2fee-414d-bb60-249abee7074e\n",
      "hyperparameters: [ 5.28600196  2.49110149]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 2.039794921875 sec\n",
      "Simulation time: 0.0 min 7.105220556259155 sec\n",
      "D_s: 0.8095948734944276\n",
      "D: [0.8095948734944276, 0.84831241098326693]\n",
      "\n",
      "Simulation 8\n",
      "------------\n",
      "SimId db733f0e-bbab-471e-9222-e4d88bfeae3c\n",
      "hyperparameters: [ 5.05911761  2.43602918]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.493351697921753 sec\n",
      "Simulation time: 0.0 min 7.131914854049683 sec\n",
      "D_s: 0.7895473544308811\n",
      "D: [0.78954735443088109, 0.8095948734944276]\n",
      "\n",
      "Simulation 9\n",
      "------------\n",
      "SimId db850627-c0e1-4c8e-a9df-d4bba5c71547\n",
      "hyperparameters: [ 4.98365006  2.37101627]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1661081314086914 sec\n",
      "Simulation time: 0.0 min 9.43192744255066 sec\n",
      "D_s: 0.7411067299891801\n",
      "D: [0.74110672998918015, 0.78954735443088109]\n",
      "\n",
      "Simulation 10\n",
      "-------------\n",
      "SimId 2d790fa6-f847-4491-ba95-5256ae10ed7c\n",
      "hyperparameters: [ 5.17620212  2.5409981 ]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.3670783042907715 sec\n",
      "Simulation time: 0.0 min 8.412721872329712 sec\n",
      "D_s: 1.5196324284827667\n",
      "D: [0.74110672998918015, 0.78954735443088109, 1.5196324284827667]\n",
      "\n",
      "Simulation 11\n",
      "-------------\n",
      "SimId 8a8e23a0-dc72-4998-aca5-f3537cde5e13\n",
      "hyperparameters: [ 5.30168767  2.70732272]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.577230453491211 sec\n",
      "Simulation time: 0.0 min 8.547565460205078 sec\n",
      "D_s: 1.1182152153520817\n",
      "D: [0.74110672998918015, 0.78954735443088109]\n",
      "\n",
      "Simulation 12\n",
      "-------------\n",
      "SimId 6c802ae5-a66a-4c4b-9a7a-6f09e0b694ed\n",
      "hyperparameters: [ 5.17620212  2.5409981 ]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.608264446258545 sec\n",
      "Simulation time: 0.0 min 8.907235383987427 sec\n",
      "D_s: 1.2814770725699436\n",
      "D: [0.74110672998918015, 0.78954735443088109, 1.2814770725699436]\n",
      "\n",
      "Simulation 13\n",
      "-------------\n",
      "SimId 5e38a302-6290-4822-bce6-37c6947ade3c\n",
      "hyperparameters: [ 5.12588516  2.29992998]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1635277271270752 sec\n",
      "Simulation time: 0.0 min 9.384390115737915 sec\n",
      "D_s: 0.7172259850012466\n",
      "D: [0.71722598500124657, 0.74110672998918015]\n",
      "\n",
      "Simulation 14\n",
      "-------------\n",
      "SimId c3241d28-5a58-41c6-ba49-8dc85c02f846\n",
      "hyperparameters: [ 5.18851919  2.75020939]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.224921703338623 sec\n",
      "Simulation time: 0.0 min 10.20108151435852 sec\n",
      "D_s: 0.7668899439811956\n",
      "D: [0.71722598500124657, 0.74110672998918015, 0.76688994398119559]\n",
      "\n",
      "Simulation 15\n",
      "-------------\n",
      "SimId 96f27971-ed70-427a-a5eb-01421c84c430\n",
      "hyperparameters: [ 5.03155094  2.70565234]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.628648281097412 sec\n",
      "Simulation time: 0.0 min 10.816157341003418 sec\n",
      "D_s: 0.7948825256922735\n",
      "D: [0.71722598500124657, 0.74110672998918015, 0.79488252569227347]\n",
      "\n",
      "Simulation 16\n",
      "-------------\n",
      "SimId d9e1dd86-7b96-444b-b0d7-2c0f390f6bc3\n",
      "hyperparameters: [ 5.05962378  2.7286258 ]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.6422712802886963 sec\n",
      "Simulation time: 0.0 min 11.234803676605225 sec\n",
      "D_s: 0.7370688493393971\n",
      "D: [0.71722598500124657, 0.73706884933939709]\n",
      "\n",
      "Simulation 17\n",
      "-------------\n",
      "SimId 8b3cd202-d3f6-4b68-82da-7ec249ed5622\n",
      "hyperparameters: [ 4.90298629  2.68209466]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.0927073955535889 sec\n",
      "Simulation time: 0.0 min 11.691786527633667 sec\n",
      "D_s: 2.6746552655917677\n",
      "D: [0.71722598500124657, 0.73706884933939709, 2.6746552655917677]\n",
      "\n",
      "Simulation 18\n",
      "-------------\n",
      "SimId 0949a654-6178-471b-a24f-15a68d1125c2\n",
      "hyperparameters: [ 5.56220177  3.12306706]\n",
      "Estimate method is 'stochastic'\n",
      "Estimate winner is 'stochastic'\n",
      "Estimate time:   0.0 min 1.1259191036224365 sec\n",
      "Simulation time: 0.0 min 12.630681276321411 sec\n",
      "D_s: 0.9379244344476237\n",
      "D: [0.71722598500124657, 0.73706884933939709]\n",
      "\n",
      "Simulation 19\n",
      "-------------\n",
      "SimId b386e4da-05ce-4a70-9f20-73bd2d4908d9\n",
      "hyperparameters: [ 4.90298629  2.68209466]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.5214729309082031 sec\n",
      "Simulation time: 0.0 min 13.169702529907227 sec\n",
      "D_s: 0.7550019382503088\n",
      "D: [0.71722598500124657, 0.73706884933939709, 0.75500193825030881]\n",
      "\n",
      "Simulation 20\n",
      "-------------\n",
      "SimId 948bbd81-4957-41a1-9b43-be5387c77d06\n",
      "hyperparameters: [ 4.69693838  2.65400985]\n",
      "Estimate method is 'all'\n",
      "Estimate winner is 'inner-prod'\n",
      "Estimate time:   0.0 min 1.4851388931274414 sec\n",
      "Simulation time: 0.0 min 13.319425821304321 sec\n",
      "D_s: 0.7971051437121173\n",
      "D: [0.71722598500124657, 0.73706884933939709, 0.79710514371211727]\n",
      "\n",
      "CPU times: user 35 s, sys: 6.32 s, total: 41.3 s\n",
      "Wall time: 3min 17s\n"
     ]
    }
   ],
   "source": [
    "%time state2all = run_percent_growth(2, MAX_S=20, method_0='all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def convergence_plot(states, linestyles, labels, r):\n",
    "    for state, ls, label in zip(states, linestyles, labels):\n",
    "        x = np.arange(1, state['s'] + 1)\n",
    "        D_s = state['D_s']\n",
    "        y_s = sorted(D_s[:2], reverse=True) + [min(D_s[:i]) for i in x[2:]]\n",
    "        y = np.fromiter(y_s, dtype='f8', count=len(x))\n",
    "        plt.semilogy(x, y, linestyle=ls, color='gray', label=label)\n",
    "        smask = np.fromiter((w == 'stochastic' for w in state['winner_s']), \n",
    "                            dtype='bool', count=len(x))\n",
    "        if np.any(smask):\n",
    "            plt.semilogy(x[smask], y[smask], linestyle='None', marker='$S$')\n",
    "        imask = np.fromiter((w == 'inner-prod' for w in state['winner_s']), \n",
    "                            dtype='bool', count=len(x))\n",
    "        if np.any(imask):\n",
    "            plt.semilogy(x[imask], y[imask], linestyle='None', marker='$I$')\n",
    "        amask = np.fromiter((w == 'all' for w in state['winner_s']), \n",
    "                            dtype='bool', count=len(x))\n",
    "        if np.any(amask):\n",
    "            plt.semilogy(x[amask], y[amask], linestyle='None', marker='$A$')\n",
    "    plt.axis([1, 20, 0.1, 100])\n",
    "    plt.grid()\n",
    "    plt.legend(loc=0)\n",
    "    plt.xlabel('Simulation $s$')\n",
    "    plt.ylabel('Minimum Distance, $d(f, g_s)$ [GWe]')\n",
    "    plt.title('{}% Growth'.format(r))\n",
    "    fname = 'converge-{}per'.format(r)\n",
    "    plt.savefig(fname + '.eps')\n",
    "    plt.savefig(fname + '.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "linestyles = ['--', 'dotted', '-']\n",
    "labels = ['stochastic', 'inner-prod', 'all']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZMAAAEbCAYAAAAf/2nUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niTHGmCL7/2wOxcSzYGsSAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c24a69b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "convergence_plot([state0sto, state0inn, state0all], linestyles, labels, 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZMAAAEbCAYAAAAf/2nUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nY4wJ2P8DGWUd89OkPnAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c2399470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "convergence_plot([state1sto, state1inn, state1all], linestyles, labels, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZMAAAEbCAYAAAAf/2nUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\npgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c2135a20>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "convergence_plot([state2sto, state2inn, state2all], linestyles, labels, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def demand_product(states, title):\n",
    "    rates = [0, 1, 2]\n",
    "    colors = ['k', 'green', 'purple']\n",
    "    for state, color, rate in zip(states, colors, rates):\n",
    "        f = state['f']\n",
    "        g = state['G'][0]\n",
    "        h = state['G'][1]\n",
    "        t = 2016 + np.arange(len(g))\n",
    "        plt.plot(t, f, linestyle='--', color=color)\n",
    "        plt.plot(t, g, linestyle='-', color=color, label='{}% growth'.format(rate))\n",
    "        plt.plot(t, h, linestyle=':', color=color)\n",
    "    plt.legend(loc=0)\n",
    "    plt.axis([2016, 2015+T, 80, 150])\n",
    "    plt.xlabel('time [year]')\n",
    "    plt.ylabel('Power [GWe]')\n",
    "    plt.title(title + ' Method')\n",
    "    fname = 'demand-product-{}'.format(make_fname_safe(title))\n",
    "    plt.savefig(fname + '.eps')\n",
    "    plt.savefig(fname + '.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZMAAAEZCAYAAABSN8jfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n4TSY/wdzIxBVAPi1aAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c20f8080>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "demand_product([state0sto, state1sto, state2sto], 'Stochastic')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZMAAAEZCAYAAABSN8jfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c207e588>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "demand_product([state0inn, state1inn, state2inn], 'Inner Product')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZMAAAEZCAYAAABSN8jfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrcR0MNE0TdNKTAcTTdM0rcT+P0CmLyAsixMsAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c1f22748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "demand_product([state0all, state1all, state2all], 'All')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def deploy_plot(states, labels, colors, r):\n",
    "    width = 0.8 / len(states)\n",
    "    for i, state, label, color in zip(range(len(states)), states, labels, colors):\n",
    "        tgrid = np.arange(2015, 2015+state['T'])\n",
    "        plt.bar(tgrid + i*width, state['Θs'][0], width, label=label, color=color)\n",
    "    ax = plt.axis()\n",
    "    plt.axis(ax[:2] + (0, 12))\n",
    "    plt.legend(loc=0)\n",
    "    plt.grid(axis='y')\n",
    "    plt.xlabel('time [year]')\n",
    "    plt.ylabel('Number of Deployed LWRs, $\\Theta$')\n",
    "    plt.title('{}% Growth'.format(r))\n",
    "    fname = 'deploy-{}'.format(r)\n",
    "    plt.savefig(fname + '.eps')\n",
    "    plt.savefig(fname + '.png')\n",
    "        \n",
    "dlabels = ['stochastic', 'inner-prod', 'all']\n",
    "dcolors = ['k', 'green', 'purple']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEZCAYAAAC5AHPcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhiEX0eJZZQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c2408390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "deploy_plot([state0sto, state0inn, state0all], dlabels, dcolors, 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEZCAYAAAC5AHPcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n+f8q9nvwLPIicAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77c22c8ac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "deploy_plot([state1sto, state1inn, state1all], dlabels, dcolors, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEZCAYAAAC5AHPcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3Xl8VPW9//HXJ4iAC5UoJiwKWHFpccHyU5ACIUhd0IpY\nLaDXQrVcRUXseutSg7Zu91ZRXJCqBWurXqlLwV0x2IJb3dHiyqLYhAqiglxA+Pz+OCfTyWSSzJmc\nSWaS95PHPDJn+57POXNmPpzzPef7NXdHREQkqqKWDkBERAqTEoiIiGRFCURERLKiBCIiIllRAhER\nkawogYiISFaUQKRgmdkEM3vSzJ4wsxfN7EYz65w0fXcze9TM/mpmM83Mkqbtb2Zvmln7DNaznZn9\nLCznSTNbaGbPmtk0M9srV9uXKTO73sz+aWa3t3Qs0rZs19IBiGTDzHYEZgAHu/v7ZtYBWADcDJwS\nznYpMM/dbzSzB4CTgXvCadcDP3b3LY2sZzvgUeAjYKS7/184fl/gCaA9cEGsG9dwPL2AZUBvd18J\n4O5TzGzn5opBpIbOQKRQbQEucff3Adx9E3AXcGzSPIOAp8L3j4fDmNnJwHp3fyyD9UwBvgn8qCZ5\nhOt7G7gY2NjE7YjKAD39K3lBCUQKkrtvdvdrUkbvAFQnDX/Fv4/xImCzme0AXAacl+GqTgUeT3em\n4u5z3P0yADO7wMyWmdnTZnZpeKlrk5kdGF4C+7WZLTazSjObZ2Z7h8tdbGYbzOwtMzspHHepmd0Z\nvt/HzF42s/fN7DCCJAlwt5ktMLPDk0LqYGbXmdnfzGyJmR2c4TaKZEWXsKQ1+R5wVdLwE8Bo4C2C\nM5PfEpw1/LHm8k8G9gUebmwmd788rE/5GTDV3X9lZlOB9cAVwGHAUHf/yswmAU+Z2X7ufll4OexT\nd783LO67wJ5mtp27vxMmkzfd/XkzGwt8AHzf3T9MCaMcOMDdPzGzmQSX8L6b4XaKRKYzEGkVzOx8\n4AN3vy1p9KVAdzO7lyAJrACOB640s3Izm2tm95rZ8IjrGhyeabxiZn9Nmfyuu78G4O7T3f0D4Czg\nVnf/KpznNmD3MBaAPwNjwrL3BRYTfDdHhNNHAE+mhpEmtGfd/ZPw/ctA3yjbJRKVzkCk4IX/Ky8j\nOANJcPcvgXOS5nuU4AyhI/B74CCCSvCXzOyb7v5FmuLfBnqllLsIGG5mlwA/SJn/05TYuhJcWlud\ntPxWM1ubVO6jQGczGwQMB/4IfA040czeAKrcfWsjuwFgXdL7TUCHDJYRyZrOQKSghRXipwAnuvsW\nM9s73a25ZjYG2OLuDxFclvrI3de5+78I7rDap55V/AE40sw6ZRNfWP6XQElSLO2AXQnOiHD3jcAj\nBAlwUJig5hJcfjsZuC91c7KJRSRuSiBSsMzs+8BkYAJBBfJOwCVAt5T5dgAuJ7ijCoIf7l5m1im8\nHXjPcFw6M4BXgdlh+TVllgDfArZlEOpM4HQz2z4cPoPgjOQvSfPcB5xGcIsuBAmlE8EZ1ONJ831O\ncBfWjuFluPpuIVaSkZwz9QcihSj8Af+I2v8JMoIf9L2SK8nN7DLA3f1XSeNOB84k+DGe6e71PoQX\nPgtyPkE9xUZg53C9jwA3u/sqM5sCTAV2IUg4Y9x9Xbh8e4LENoLg0tIGgor2d5PWsRNBUjnK3Z8J\nx90NbHb301Li+R1Bpfz6cBvGEiRRgOnAa+HfXsCT7q6KdMmJZk8g4en7VGAacEh4l0k3grtn/kXw\nv65dgcnuvqZZgxMRkYy1xCWsiQR3mSRfU94HWObuP3H3yQSXE65sgdhERCRDzX4XlrvfCpDcLpG7\nLwQWJs22jODpXxERyVP5Wol+DEHFo4iI5Km8SyBh5eYb7j6vpWMREZH65dWDhGZ2GkEro/W2bmpm\num1MRCQL7h7r7d15cwYStg/Uy90vDoen1zevu+sV0+uSSy5p8Rha00v7U/syX1+50OxnIGY2kODJ\nYQcuMrO5wBrgJmC1mU0OZ11XTxEiIpIHWuIurOeA54BzWzoWERHJXt5cwpKWUVZW1tIhtCran/HR\nvsx/BdeUiZl5ocUsItLSzAyPuRK9VV026t27NytW1NcmnhSqXr16sXz58pYOQ0RStKozkDDDNnNE\nkmv6XEWaLhdnIKoDERGRrCiBiIhIVpRAREQkK0ogIiKSlVafQEpLSzGznL9KS0tbelPTevnllxk0\naBBFRUWsXLmy8QVi0r9/f+bOndts6xOR5tfqE0h1dXXBradPnz7ccccdsZR1yCGHcPfdd5PU/Uqs\nVqxYkTY5Pf3005x44ok5WaeI5IdW9RyIND93T5ucdtlllxaIRkSaU6s/A8ln11xzDQMHDmTEiBEM\nHTqUO++8k9GjR1NVVcWVV15JeXk5N910EwCrV69m/PjxDBs2jCFDhnDmmWfyxRdfJMp67733OO64\n4ygrK2PYsGGMGzeOt99+OzHd3XnyyScZM2YMffv2ZcqUKYlpW7ZsYfLkyRxxxBGMHDmS4cOH88wz\nzySmb968mTPOOIMhQ4ZQXl7O0UcfzQsvvMDy5csZN24cAGPHjqW8vJzFixfzox/9iC5dunDppZdm\nHJ+IFKCWbmI4iyaJvT7pphG0+tssryiWLl3qu+yyi2/atMnd3V9++WUfPny4u7v37t3b58yZk5h3\n27Ztfthhh/nPf/7zxLjx48f7mDFj3N19w4YNvueee/pNN92UmD5p0iS/7rrr3N19+fLlbmY+bdo0\nd3f/6KOPvF27dv7SSy+5u/vGjRv9+uuvTyz7/vvve3FxsX/55Zfu7n7LLbf4UUcdlZh+zTXXJMpa\nvny5FxUV+cqVK2ttX1lZWWKexuJrTNR9KyJ1hd+jWH+PdQmrhey0005s2bKF2267jfHjx9O/f3/m\nz5+fdt4XX3yRF198kXvuuScx7qyzzmLYsGFUVVWxcOFCqqqqmDRpUmL6tGnTWL9+fa1yRo8eDUCP\nHj3YfffdeffddznkkEPo2LEj22+/faLxOjNj3bp1vPXWW3zrW9+iuLiYJUuW8NBDD3HkkUcyZcoU\ntm7dWqtsb+BJ8Xnz5mUUn4gUFl3CaiE9evRg0aJFPP/88/Tt25fjjjuON954I+28Ne17lZSUJMbV\nvF+xYgUrV66kS5cutGvXLjG9tLSUvffeOzFsZrXqJTp06MCmTZsAuOuuu/jJT37CrFmzqKys5Omn\nn8bd2bBhAwDf+973uOGGG7jxxhvp3r07Z555JmvWrMl4WzOJT0QKjxJIC9m4cSM9e/Zk9uzZrFq1\nigEDBjBy5Eg2btxYZ95evXoBte/0qqqqSkzr1asXn376aa2zgjVr1vDee+9lFMvixYvZf//92Wef\nfYCgziPZmjVr+M53vsPDDz/M0qVLqa6u5rTTTktMb+jsoybGpsQnIvlJCaSFvPDCC/zwhz8EoH37\n9gwZMoSvvvqKoqIiOnfuzIYNG1i/fj3HH388hx56KAMGDEhUqLs7M2fOZPTo0ZSWlnLsscfSrVs3\nbrnlFgC2bdvGOeecw/PPP5+Yv6Ef+f3224933303kZQeeOCBWtNvuOGGxLqLi4vp378/X331FQCd\nO3fGzNiwYQMLFizg8ssvr1N+Y/GJSIGKu1Il1y8iVqKXlJQ0SwV6SUlJvXGlU1VV5RMnTvQhQ4b4\n8OHD/bDDDvP58+e7u/vvfvc779u3rw8cONDvvPNOd3evrq72cePG+ZAhQ3zw4ME+adIk//zzzxPl\nvffeez5q1CgfNmyYDxo0KFGB/fbbb/vAgQO9qKjIBw0a5NXV1T527Fjv1KmT77///v7nP//Zt2zZ\n4qeffrr36dPHR48e7dOmTfOioiLv37+/L1q0yF944QUfNWqUjxgxwocMGeIjR470pUuXJtZ9xhln\n+AEHHOCDBg3y1157zc844wzv0qWL9+nTx6+66qoG48tEQ5+5iGSGHFSiqzl3yXv6XEWaTs25i4hI\n3lACERGRrCiBiIhIVpRAREQkK0ogIiKSFSUQERHJihKIiIhkJaMEYmZ7mdlcM1tnZmvN7H4z65fr\n4EREJH81+iChmQ0ArgRuBUqAKoKnr38EXOjuL+Q6yJR49CBhG6PPVaTpWupBwqOBo9z9buB8YL67\n/y9wFHBE1BWaWTsz+4mZrTezfZLG7xGe2dxsZg+YWe+oZadT2rOZ+kTvGa1P9ClTpnDeeefFsYkF\na9y4cXU6nhKRwpFJfyCvuvtX4Xt39w3hm61m9noW65wILAY6pYy/GZjp7vPN7Bjgd8DILMqvpXpV\nNVQ0tZQM1lMRrU/0q6++OkeRFI677rqL4cOHt3QYIpKlTBJIcQPTukZdobvfCmBJHWmbWTFwJDAm\nHPUEcL+Zlbp7VdR1FIKOHTu2dAgiIk2SySUsM7PJZtYeeDisE8HMJlL3LCJbvYAv3H0zgLtvAT4F\nesdUfl658cYb6dOnD+Xl5Tz88MP079+foqIi7rnnHo499li+/vWvc9VVVyXmP/nkk+nSpQtTp07l\n9NNP59BDD2XgwIGsXLkyMc8XX3zBmWeeyeGHH05ZWRkTJ05M9Jl++eWX06dPH4YPH86vfvUrjjji\nCDp06MDrr9c9gZwyZQrdunXjpJNOYuLEiQwZMoSDDjqIBx98EICXX36ZQYMGUVRUxO23387xxx9P\njx49+PGPfwzAE088wdChQxk+fDiDBw/mzjvvrFX+FVdcQb9+/TjiiCO46KKLYt+3ItKMMmmyF/gl\n8DHwd+BZgor0y5vSDDCwDdgnfN8fWJsyvQoYmGa5xporrjOOimZ4RWxyvKKiItEHemVlpRcVFfns\n2bPd3f3ZZ5/17bbbzlevXp2Yv6yszPv165fop/zII4/0c889NzF9zJgxfuKJJyaGzz77bD/55JNr\nrW/HHXf0V1991d3dr732Wn///ffTxjZhwgTv3Lmzr1ixwt3dFyxY4O3bt/f33nvP3f/dx/p//dd/\nuXvQv/uMGTP8tdde844dO/obb7zh7u6rVq3y3XbbzefNm+fu7nfccYfvtttuXlVV5e7uixYt8g4d\nOjTatHvUfSsiddFSfaK7+xVmdivwbYI7sJ5192gX/Ru2AtjJzLZ3983h2U4XYHm6mSdMmEDv3r0B\n2GWXXTj44IMT/XkXshNOOAGA/v37s3XrVj744AO6dv33VcKRI0fSqVOnxDyvvvoqAKtXr+b+++/n\nqaeeSsx72mmnMWjQINatW5foyrZv374cdNBBAEydOrXBWMrKythzzz0BGD58OL169eJPf/oTF198\ncWKesWPHArDvvvuy7777MnnyZAYOHEi/fsEd3t27d+f444/nhhtu4Nhjj+UPf/gDxx13XKI73sMP\nPzxyt7aVlZWJ+DRc2MM9S3uyqnoVyXbrshv33ndvXsRX6MOVlZXMnj0bIPF7GbcW6w/EzLYB+7n7\nO+HwfOAWd59nZqOA8929zl1eUW/jNbNmqUSnovGuXZNNmzaNhQsXsmDBAhYuXEh5eXmtLl+Lioqo\nrKxk6NChQPAjXnMJKnX5F198kcMOO4zDDjuMjh07YmZs2bKFjz/+mPnz57P//vvXmr9GdXU1Y8eO\npaY6avr06Rx44IFMnDgRM+P2229PzDt48GAOOOAAZs6cyYoVK9hrr71YtmxZIskAjBo1ip133pm7\n7747Me7CCy/kvvvu4x//+Aff+MY3+O53v8uVV16ZmF5WVkZ5eXliu9LRbbytk5lRkfLlrKBCn3WO\n5OI23ozOQOJkZgOBUwjOZC4ys7nu/hfgbGB6eAdWd2BSc8dWqHr16oWZMWPGDAYMGJAYv3btWrp0\n6VLvciUlJTz99NNpp61Zs6bWcHV1NUcffXSjcfzjH/+os1xNn+577LEHq1evrjX9k08+abBMEclf\nzd6Uibs/5+7nuns7dz8tTB64+wp3P8Hdz3L34939g+aOraU09X9cu+++O2PGjGHWrFmJcUuWLGHw\n4MFZl/m3v/2NFStWAPDkk0/y4YcfMn78+ES86WKeNGkSzz//PG+88QYAH3/8MQ8++CBnn302EFx6\nnDdvHh9//DEAixYtYunSpVnHKCItq9nPQJpbSY+SyM9oZLueTN14443MmTOHdevWMWLECNauXQtA\neXk5CxYsYPjw4ZgZU6dO5YYbbuDWW2/ltddeY8WKFfTu3Rt3Z/bs2Xz22WdMmjSJWbNmcfvtt/OL\nX/yCwYMH07FjRzp06MD999+PmXH99dcn1ldeXs59992XqBepz1FHHcWVV17Jm2++yWeffcbcuXPZ\na6+9eOedd/jBD36AmTF27FimTJmSqAs5+OCDefDBB5k8eTLbbbcdmzZt4pprruG4444DggcHP/ro\nI0aOHElJSQkHHHAAgwcPZvbs2bRv355f/vKXWe59EWkJTaoDMbPjgafd/fP4Qmp0nZHqQCS6dHUg\nLUmfa+ukOpDmlY99ov8AeNbMhsYRjIiIFI6sEoiZFZlZZ3cfAxwC7BxvWNJSpkyZwmOPPcajjz7K\nz372s5YOR0TyWMaXsMzsv4FPgOnAi0A34Ap3vyZ34aWNQ5ew2hh9rq2TLmE1r5a+hLWDu19F0F7V\nB+7eFfhGnMGIiEjhiJJANoR/TwZq7hf9NN5wRESkUES5jbdb+LT4N4DHzKwcnYGIiLRZURLIJIJO\npP7uQV8gnYDKnEQlIiJ5L9M+0bcD2rv7/e7+YTj6LWB0ziITEZG81mgCMbOTgc+BtWb2SzPb3cx+\nDyyiAM5Aepb2bJYubXuW9owt5pr+O8rLywFq9RkiIpIvMrmE9SOCuo4SYB5waPj3THfflMPYYrGq\nelWdWwVzoaI6vnVccMEFbNmyhYULFwJwzDHHsOOOOyYSiohIPsgkgSxz9+XAcjN7GRjn7v+X27BE\nRCTfZXJN5Kuk9x8kJw8zuzz+kNqOGTNmMGLECEaOHMngwYOZOXNmS4ckIpKxTM5AxpjZweH7vZLe\nQ9Bn+QWxR9WImg6QapSUlFBVVdXcYTSZu/PII4+w/fbbs3nzZvr168fBBx/MwIEDWzo0kVahtLSU\n6urarXHn4vcitXfFHiU9+Kjqo1jXkY8ySSBvAXPqmXZqjLFkLfUAKRQHHnggo0ePZv369bRr145P\nPvmERYsWKYGIxCTdb0Mufi9S61rjrBPNZ5kkkIvcfXG6CWb2dszxtBnLly/n6KOP5tZbb+WUU04B\ngm5rN2zY0MiSIiL5IZM6kLX1TXD352KMpU156aWX2Lx5M6NH//tRms2bN7dgRCIi0WSSQGaZ2UBL\nrXiQJtl3330BeOaZZ4DgjOS1115LTE9tkVQtlIpIvsnkEtbHQF/glDCH/B141N0Ls+IhT/Tr14/p\n06dz9tln07dvX/r06UPfvn2ZPXs2ZsacOXP47LPPGD9+PKeeeioXXnghEHR7e/fdd7P77ru38BaI\nSFvXaH8gZtbO3beG7w34f8CRwOHAK+7erHdhmVnagN09bb8RqXdH5EpbueuiJag/kNapOfoDqe/C\nSdzHU+q25GO/JrnoD6TRM5Ck5NEZGAkcQ5BAtgf+FWcwuaAfdRGR3Gg0gZjZBQSt8A4AXgIeI2hE\n8aV6uwYUEZFWL5M6kAMIuq+9GPiTu/8ztyGJiEghyOQS1jgzKyJoRHGSmXUn6Bv9MWBRzSUuERFp\nWzLqUMrdtwHPAc+Z2e4ET6A/QHAb8C65C09ERPJVJnUgNwN3AkcT1IX0I0gmVwOP5DQ6ERHJW5mc\ngfwncCzBJasrgCfc/fOcRiUiInkvkwRyi7uflfNIYtCrV6967/uWwtWrV6+WDkFE0sikEj1t8gi7\ntT3U3b8ZVzBmdgJwBrAU2Bu4wd2fyHT55cuXxxWKiIg0IqNK9HTcfaKZzYgzGOB24Ah3f8nM/h8w\nn6ArXRERyTOZNKbYkLgfJPwnUBq+LwW2xVy+iIjEJJO7sH7q7v/THMEAJwJ/CC9lfSscFhGRPJTJ\nJayfmtmYeqb1BqbEEYiZdSS4ZDXO3V8ws0OA35rZiPA5lIxUVlYCUFZWpmENazjPh5exDIA+9KFG\nZWVlbOU3Jq7tqVGzPXGXn81wZWUls2fPBqB3797kQiat8S6ggS5t3X1kLIGYDQAed/fipHFVwOjk\njqsaao1XRAqHWuNtXi3SGi/N16XtcqCDmXV394/NrAToDOS+LXYREYksk9t40yaPcFpsXdq6+ydm\n9gOCHhDfBvYDznL3D+Nah4iIxCfr23hzwd3nAnNbOg4REWlcU2/jFRGRNkoJREREstKkBGJmk+IK\nRERECksmDxIuaGByX2BWfOGIiEihyKQS/QvgGmAUsAn4azj+28B7OYpLRETyXCYJZLK7rzKzse7+\n86Txj5vZ9bkKTERE8lujdSDuXvMg335mtn3NeDPrAByQq8BERCS/RXkO5D5ghZm9GA4PAH4Tf0gi\nIlIIMk4g7j7DzCqBsnDUhe7+Ri6CEhGR/JfxbbxmtjvwU2AIQcdP55hZl1wFJiIi+S3KcyD/DTwD\nbHL3DcBM4OqcRCUiInkvSgJZ5e63AesB3P0VYF1OohIRkbwXJYHsGv51ADPbEfh67BGJiEhBiHIX\n1pNmtoSgz46HCO7COjc3YYmISL6LcgbyLEEf5dOBh4Gh7v6/OYlKMlJaWoqZ1XqVlpbGvp6epT1r\nraNnac/Y1yGSr1K/Z7n4jkWNIV0cqd/T5viuRjkDuQeY5O435ioYiaa6ujqjcU21qnpV7e46qyvq\nnVektUn9TuXiOxY1hnTjUr+nkPvvapQzkKXAd83sD2b2fTPLq86oRESkeUV5kPB0ADMrAsYAr5rZ\nfcAtSc2diIhIGxHlQcKxZtYN+BVwHfAx8A/gfDO7KEfxiYhInopyGWo6YMAfgTJ3fzccf5eZ3Rl7\nZCIikteiJJDngHHuvjF5pJn1AT6JNSoREcl7URLICe7uqSPdfRkwNb6QRESkEES5C6vYzO4xs8/C\n191mtmvji4mISGsUJYFcCzwFHB6+FoTjRESkDYpyCavK3WclDb9pZvvFHZCIiBSGKGcg3ZMfHjSz\n9kC3+EMSEZFCEOUMZB6wzMxeCYcPJuhgSkRE2qAoT6LfY2avAUcQNOn+M+DzXAUmIiL5rdEEYmZD\nU0a9Hv4tAS4naKE3FmbWEagI4yoGerj7kXGVLyIi8cnkDOQu4G2Cp9BT7R1vOFwO3OHurwKY2cCY\nyxcRkZhkkkB+7e43p5tgZv8ZVyDh2cexwBIzOxnYiaDNLRERyUONJpD6kkc47ZYYY+lNcEazzd0v\nMLNDgKfNbN/U5lNERKTlRbmNFzP7ppmdE76+GXMsOxNUzs8FcPeXgS+Bb0cppLKyksrKyrwYTteT\nX1OWNzO6FnetNX99+yDO7Um2jGV11pVJefX1ahjX/q6vx7bm/vyLi4trxVBcXFxn/q7FXet8ps0V\nX74NLwv/JWtw/3ZN2b9d6+7f5OHGZBJvHUXUOdbq256491ct7agTQ/L6a/5OmDCBioqK9GU0kaVp\n3ir9jGbnABcCfw9HfYvg8tZNsQQSNBX/EbBTzRmHmb0OXOju85LmSxtwptvRnMysdk9+VESKM3X5\n1DKSD9xkce+Lpm5HXGU0Vn46zX1cpIsjNYZc74tC0djxXd8ytRapaPgzjuO4SFtGRd3hlji+U/dF\nY78X7l5PQdmJcgYyBtjL3Y9z9+MILjedFFcg7v5PYBFQBmBmJQR3ej0b1zpERCQ+UR4kfDO5LsLd\nvzSzdwDMrLu7fxxDPP8BXG1mI4BeBM3Hq6l4EZE8FCWBdDCzCoKzBIBBwLrwOZEfA6ObGoy7rwC+\n39RyREQk96IkkGOAd4FhKeMPBfrGFpGIiBSEKAnksvpu2zWzs2KKR0RECkSUSvQHzGxO2KnUDmZ2\ni5l1gYafFRERkdYpSgK5GngG2OzuXwIzw3EiItIGRUkgq9z9NmA9gLu/AqzLSVQiIpL3oiSQmv7P\nHcDMdgS+HntEIiJSEKJUoj9pZksIbud9CBgAnJubsEREJN9F6VDq3rBpkSPCUT9297dzE5aIiOS7\njBOImXUgaGL9OWCJu2/KWVQiIpL3MqoDMbPzgE+AF8PXv8xsai4DExGR/NZoAjGzE4GJBF3X7hq+\nTgImmNn3chueiIjkq0wuYU0AjnL3qqRxj5nZa8Aswv47RESkbcnkEtaGlOQBQDju8/hDEhGRQpBJ\nAlmb5TQREWnFMkkgY8xscboXkB91ICldO3Zo16FOl5M1XajGJbUL1dLS0ljLl/il6yI4+bjIh8+0\nvq55m1pGuw7tGvyOxP39SBtXz9pxxaEd7XL+XY9DPhxbuZBJHchbwJx6pp0aYyzZ20qtrh03V2yu\n27Vjde3hpqqurm5wWPLPqupVDR4X+fCZpltn1DjSzb9t87YGvyNxfz/SxrWquk4XrE21la05/67H\nIR+OrVzIJIFc5O6L000wMz1IKCLSRjV6Cau+5BFOey7ecEREpFBEaUxRREQkIZMHCW8ys52bIxgR\nESkcmZyBbHL3L8zsv1MnmNn4HMQkIiIFIJNK9H3N7IfAQWZ2Wsq0U4E/xR+WiIjku0wSyOXAaUBP\nYHjKtB6xRyQiIgWh0QTi7n8D/mZmY9z9vuRpZjYmZ5GJiEhey/gurNTkUd84ERFpGzJOIGa2q5nd\nY2afha+7zWzXxpcUEZHWKMpzINcCTwGHh68F4TgREWmDMu7SFqhy91lJw2+a2X5xByQiIoUhyhlI\ndzNLJBwzaw90iz8kMLOfmNm2XJQtIiLxiHIGMg9YZmavhMMHAz+NOyAz25fgdmGPu2wREYlPxgnE\n3e8Ju7E9guDH/WfuHmtrvGZWRPDcyS+Bo+MsW0RE4hXlDAR3XwoszVEsAL8AZqKuckVE8l7etMZr\nZgcCPdz9CSD77sqWpQ4G/2pUVlZSXFxcq3ew4uLiWtMrKyszHk6VOj3d+qOUn7p8zTwNSZ7etbhr\nnR7buhZ3jRRPsnSxpM5f3LW4zjrr25761p/ae11pz9KM4k23L7Lenyk9XZoZxV2LI62forplJEuN\nJZMy2he1r7cXvsaODZZR6zvS1OMz8velkfWnbkPa/ZvmO57ufSaiHv91RNyf9a2/vt4yGz2+Glh/\nzd8JEyYPX8mrAAANI0lEQVRQUVHR8HZkydzzo6rBzC4E+gJfAp2BccAtwKPu/pek+dIHXFH7fZ1e\nyqigZlvTdacZdT9kUoaZ1e71LSmGTNcRdTtS42isjGziaGx5M6vb21wFTSujouHPKI59kbaMirrD\nkeNIU0Z9+6Lerl4rar/P5rhoqIyox0Q20n2mUY/NqGVkclw0pqmfaX1lNPnYTI2jovF94e7x9CUc\nyvgSlpl9F1ju7q/HGUANd/9N0rp6AePdfXIu1iUiIk0X5RLWbcAOuQqkhpkNBqYBbmbXm9n+uV6n\niIhEF6USfWFqF7Zmdqy7z48zIHdfBCwCJsRZroiIxCtKAvnAzO4BngQ2heNOBWJNICIiUhiiJJBT\ngMcJ2sGqof5ARETaqCgJ5DJ3n5k8wsxGxRyPiIgUiCiV6Peb2ZywSfcdzOwWYHGuAhMRkfwWJYFc\nDTwDbHb3LwmeGL86J1GJiEjei5JAVrn7bcB6AHd/BViXk6hERCTvRUkgNb0POoCZ7Qh8PfaIRESk\nIESpRH/SzJYAHczsIWAAcG5uwhIRkXwXpTn3e83sdYLm3AF+HHdz7iIiUjgiNecezm9J70VEpI3K\nuA7EzM4heAr9yPD1hJmpsUMRkTYqylnEicBe7r4RwMx2AB4CbspFYCIikt+i3IX1dk3yAAifBVkS\nf0giIlIIGj0DMbOh4dt1ZlZB0FIuBG1ibZ+juEREJM9lcgnrLuBt/l15Pixp2t6xRyRN066B3stE\nMlRaWkp1dXViuKSkhKqqqhaNIVd6lvZkVfWqxHCPkh58VPVRztfbGmSSQH7t7jenm2Bm/xlzPNJU\nW6nTzaVIVKk/3M3xQ95YDLmyqnpV7e5oqyvqnVdqa7QOpL7kEVoQYywiIlJAovSJXgQMB7rx78Rz\nKvCdHMQlIiJ5LsptvH8Bvga8T9geFupQSkSkzYqSQHZx928njzCzo2OOR0RECkSU50AWmllq67u6\nC0tEpI2KcgbyIvCKmX0BbCK4rbcLMCMXgYmISH6LkkCuAEYDHxDUgRi6SVREpM2KkkDecPdat+2a\n2WUxxyMiIgUiSgJZaWa/BxYTXMIC3cYrItJmRUkg44DHCdrAqqHbeEVE2qgoCeQyd5+ZPMLMRsUc\nj4iIFIiMb+NNTR4htcYrItJGRWnK5PY0ow8D7o8jEDPrBlwF/AvoBOwKTHb3NXGULyIi8YryIOEe\nwMLwtRj4EqiMMZZ9gGXu/hN3nwysAK6MsXwREYlRlDqQH7r7h8kjzCy2H3h3r0lONZYB34yrfBER\niVeUBGJmtmf4voigVd7DG5i/qY4B0tW7iIhIHoj0ICGwhuAJdAf+CVydi6DM7HSCBxfn5aJ8ERFp\nukz6RO/k7huBS9x9eq4DMrPTgN7ufkFWBSxLHaw9orKyssHFa6aXlZU1OFxHPV3J1qy/D30aLb+0\nZynVq6obXL5mmZrl01oGSbOzjGWJ5evbHzXlFXct5tNPPm2g6IaXr7N/Mvg8xowZw6ef1rPOlOUz\n/jwg7WcSeX/WrD+cvYiiWmXu1mU37r3v3sw/j0b2R6OaeHw31/ejrKwsfZe0Kfsz18d3WkX1d/vc\nbPsz4u9Fo+tPsz9r3k+YMIHevXs3XE6WMjkD+S3B3VDNkTwmASXufnE4PN3dp0YqpE/qYO0RDR6Y\naaY3NpyQ2pUswXBj608erl5VXac72tTlG4yhRgP7oLF4Pv3k07TbkenydWLL4POoN3mkWT7jzwPS\ndu8beX+mzL6NbbW7P/20Itrn0cj+aFQTj+/m/H6k7ZI2g+2P8/hOaxv1dvvcbPuznq6n41x/zfvZ\ns2cDMG3atIbLykImCaQ86RbempRZBJwIfObusTyNbmaDgZuA1WY2ORy9Lo6yRUQkfpkkkOuS+0U3\ns92BPwGvACfFFYi7L8owHhERyQONPgeSkjy+DbwELAGGu3tVDmMTEZE8lvGDhGb2c2A+8At3n+ru\nX+UuLBERyXeZ3IX1NWAOsD/wbXdfkjTtQHd/PYfxiYhInsqkzuGV8O95QLGZDQ2HDZhCUJkuIiJt\nTCYJZDnBGUhx+ErWOe6ARESkMGSSQH7j7k+lm2BmH6YbLyIirV8md2GlTR7htAX1TRMRkdYtSnPu\nIiIiCUogIiKSFSUQERHJihKIiIhkRQlERESyogQiIiJZUQIREZGsKIG0caWlpZhZ4tVSZYhI4VEC\naePS9hrXAmWISOFRAhERkawogYiISFaUQEREJCtKICIikhUlEBERyYoSiIiIZEUJREREsqIEIiIi\nWVECERGRrCiBiIhIVpRAREQkK0ogIiKSle1aOoBkZrYHcD1QBXQDprr78hYNSkRE0sq3M5Cbgdvc\n/SxgFvC7Fo5HRETqkTcJxMyKgSOBx8NRTwBDzay05aISEZH65E0CAXoBX7j7ZgB33wJ8CvRuyaBE\nRCS9fEogIiJSQMzdWzoGIHEJqwrYyd03m1l7YD3Qy92rkubLj4BFRAqMu8fa53Te3IXl7mvN7HGC\nepB5wHeAvyYnj3A+dbotIpIH8uYMBMDMegHTCc5EugPnu/sHLRuViIikk1cJRERECkeLXsIys27A\nVcC/gE7ArsBkd1/T0EOFZtYOmApMAw5x93eSynwS+EbSav7H3a9phs1pcdnsz4aWCctskw935mhf\n6tiM/l2fDuxAUB96EPAbd18QTmuTxybkbH9GPz7dvcVewDBgWtLw1cCs8P184Njw/THAE0nznQEM\nArYC+6SUeXtLblOh7c96lvld0nC9n0NrfuVoX+rYjLA/w+Erkt6fBCxJGm6Tx2YO92fk4zOvLmGZ\n2VnAscB/ANXAjt7wHVnbgP289hnIvcCKcHA9cJW7b2yubcgnUfdn8jLuPiq8My6j5Vq7pu7LcFjH\nZijL/Xkh8A13P0XHZm1N3Z/hcOTjM9+eAzkGmEnTHip8EPiVu/8U2ATckZtQC0I2+7NmGSIu19o1\ndV+Cjs1kGe9PMzvEzO4HjgDODUfr2KytqfsTsjg+8yaBmNnpwBvuPq8p5bj7ne7+ZTg4GzjBzLZv\nanyFJpv9Gddn0NrEtS91bAai7k93f9ndTwD+B/hr+L9qCcW1P7M5PvMigZjZaUBvd78gHLUC2Kkm\n+HADuwDLGyln+7ACqcZmwICOsQedx7LZn2mWyWi51i6ufaljMxBlf5pZkZntWLOsuz8E7AH0a2i5\n5tqWfBDX/sz2+GzxBGJmkwiuz10cDk9397UEjSoeGc6W9qHCNLoRZNUaI4CX3f3zmMPOW9nsz3TL\nQPBwZ0PLtXZx7kt0bGazP/cgaJW7ZvneBHeOrmzrxybEuz/J8vhs0Up0MxsMLARWE2Q7gHXuvn9D\nDxWa2UDgFGAy8Edgrrv/xcx2JmgCfn342hP4ubu/14yb1WKy2Z8NLROW2SYf7ox7X+rYzGp/1uyz\nDcA6YH9gprv/JSyzTR6bEP/+zPb4zKu7sEREpHC0+CUsEREpTEogIiKSFSUQERHJihKIiIhkRQlE\nRESyogQiIiJZUQKRVsnMlpnZnknDZ5nZr3O4vkvM7EUzuy5X60izzu+Y2c1ho6IizU7PgUirZGbL\ngGHuvjIc3gnYPnxSNxfruwRwd780F+U3su6t7t6uudcrojMQaXXMbApQDEwzs2vNrDtBy6Jzw+kV\nZrY2PGt4wMzeNLNhZnZjeBZxW1JZXcxslpn9xsxuM7MJGax/VzNbYGbvmNlIM+toZvPN7BEz62Rm\nw83s9rDMP5pZ33C5MjP7s5ldbmZ3hk8bY2aDzGyJmc0NY3jbzNpER1SS5zwPOkfRS6+4X8AyYI+k\n4WHAgqThp4FLwvc/BD4GOhM0C7EC+Ho47Q5gfPi+CHgf2DvN+i4haAq7ZngPgqYkOoTD1xEkteIw\ntk7h+BHAwvD9oUDP8P1uwFtJ5f0A+ICgcbsuwElJ07a29P7Wq22+WrRLW5Ecs0amLw7/fgAs87Dh\nuPDyVzeCZHE00N7MhoTzLifoW6HBNoLc/UMzWwyMs6DvhfbuvtbMRhF0QfpbMzOgQ1Kcq4ALzOwr\nYBvQN6XYZ939/4D/A+5tZNtEck4JRNqyTeFfT3pfM5x8efcad38RgmbZCbpSzsRNwJXA14A5SePX\nuPvkmgEz2yF8exvwmLtfG46fUk+8InlBdSDSWm0EtjOzEWEdCNR/RmINTHuEoEnsGn8iaOG0Ue7+\nJLATMMrdnw9HPwvsXnOHmJmVAveE03YF1oTj92wgJpG8oDMQaa3u4t/9G5wNnAfsbUHvbZuBvYHz\nzGwVMCWcNp7gR7tm2hLgfOB6M5tB8B+uB9z9wwhxzCHooxoI+lgxs5OBGWb2LkF9Rk23or8ErjSz\nAcCXgId3d90FnAp0N7Pza85QRFqabuMViUHqbbxm1sfdl5nZ74GzwrqLXK1bt/FKi9AlLJF4fETQ\nNehV4fAVZvYHYHGukoeZlZvZtcBzuShfpDE6AxERkazoDERERLKiBCIiIllRAhERkawogYiISFaU\nQEREJCtKICIikpX/D5H3FrGx7YhPAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f77fd640c88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "deploy_plot([state2sto, state2inn, state2all], dlabels, dcolors, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#%time state0all5 = run_percent_growth(0, T=5, MAX_S=20, method_0='all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#%time state0all10 = run_percent_growth(0, T=10, MAX_S=20, method_0='all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#%time state0all15 = run_percent_growth(0, T=15, MAX_S=20, method_0='all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#%time state0all50 = run_percent_growth(0, T=50, MAX_S=20, method_0='all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def time_horizon_plot(states):\n",
    "    x, y = [], []\n",
    "    for state in states:\n",
    "        x.append(state['T'])\n",
    "        y.append(state['D'][0])\n",
    "    plt.plot(x, y, 'k-')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#time_horizon_plot([state0all5, state0all10, state0all15, state0all, state0all50])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> dtw.py <==
"""Dynamic Time Warping (DTW) module.

`Please see this presentation from UIUC for an explanation. 
<http://luthuli.cs.uiuc.edu/~daf/courses/CS-498-DAF-PS/Lecture%2018%20-%20Time%20series,%20DTW.pdf>`_

Thanks to the dtw module for inspiration: https://github.com/pierre-rouanet/dtw
"""
import numpy as np


def l1(x, y):
    """Computes the L1 norm of two sequences."""
    return np.linalg.norm(x - y, ord=1)


def cost_matrix(x, y, dist_func=l1):
    """Computes the DTW cost matrix given two sequences.

    Parameters
    ----------
    x : ndarray
        N1 x M array
    y : ndarray
        N2 x M array
    dist_func : callable, optional
        Distance function to use in cost evaluation. Default: L1 norm.

    Returns
    -------
    cost : N1 x N2 array
        The accumulated cost matrix.
    """
    x = np.atleast_2d(x)
    n1 = len(x)
    y = np.atleast_2d(y)
    n2 = len(y)

    cost = np.empty((n1+1, n2+1), dtype=float)
    cost[0, 1:] = np.inf
    cost[1:, 0] = np.inf

    for i in range(n1):
        for j in range(n2):
            cost[i+1, j+1] = dist_func(x[i], y[j])

    for i in range(n1):
        for j in range(n2):
            cost[i+1, j+1] += min(cost[i, j], cost[i, j+1], cost[i+1, j])

    cost = cost[1:, 1:]
    return cost


def distance(x=None, y=None, cost=None, dist_func=l1):
    """Computes the DTW distance given either two sequences or a cost matrix.

    Parameters
    ----------
    x : ndarray, optional
        N1 x M array
    y : ndarray, optional
        N2 x M array
    cost : N1 x N2 array, optional
        The accumulated cost matrix.
    dist_func : callable, optional
        Distance function to use in cost evaluation. Default: L1 norm.

    Returns
    -------
    d : float
        The minimum distance between the series.
    """
    if cost is None:
        if x is None or y is None:
            raise ValueError("x & y cannont be None if cost is None!")
        cost = cost_matrix(x, y, dist_func=dist_func)
    return cost[-1, -1] / np.sum(cost.shape)


def warp_path(cost):
    """Computes the warp path from a cost matrix.

    Parameters
    ----------
    cost : N1 x N2 array
        The accumulated cost matrix.

    Returns
    -------
    w : M x 2 array
        The warp path.
    """
    i, j = cost.shape[0] - 1, cost.shape[1] - 1
    p, q = [i], [j]
    while (i > 0 and j > 0):
        prev = np.argmin((cost[i-1, j-1], cost[i-1, j], cost[i, j-1]))
        if (prev == 0):
            i -= 1
            j -= 1
        elif (prev == 1):
            i -= 1
        elif (prev == 2):
            j -= 1
        p.append(i)
        q.append(j)
    p.append(0)
    q.append(0)
    return np.array([p[::-1], q[::-1]])


def dtw(x, y, dist_func=l1):
    """Calculates the dynamic time warping of two sequences.

    Parameters
    ----------
    x : ndarray
        N1 x M array
    y : ndarray
        N2 x M array
    dist_func : callable, optional
        Distance function to use in cost evaluation. Default: L1 norm.

    Returns
    -------
    d : float
        The minimum distance between the series.
    cost : N1 x N2 array
        The accumulated cost matrix.
    w : M x 2 array
        The warp path.
    """
    cost = cost_matrix(x, y, dist_func=l1)
    d = distance(cost=cost)
    w = warp_path(cost)
    return d, cost, w


def distance_matrix(mfccs, callback=None):
    """Computes a distance matrix from a list mfccs"""
    n = len(mfccs)
    stat_numer = 0
    stat_denom = (n**2) / 2
    dists = np.empty((n, n), 'f8')
    for i in range(n):
        for j in range(i, n):
            # this matrix is symmetric by def.
            dists[i,j] = dists[j,i] = distance(mfccs[i], mfccs[j])
            if callback is not None:
                stat_numer += 1
                callback(stat_numer / stat_denom)
    return dists


==> optimizer.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Input File Creation\n",
    "===========\n",
    "First let's start with some tools to create input files for a given deployment schedule."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/miniconda/lib/python3.5/importlib/_bootstrap.py:222: QAWarning: pyne.data is not yet QA compliant.\n",
      "  return f(*args, **kwds)\n",
      "/home/scopatz/miniconda/lib/python3.5/importlib/_bootstrap.py:222: QAWarning: pyne.material is not yet QA compliant.\n",
      "  return f(*args, **kwds)\n",
      "/home/scopatz/miniconda/lib/python3.5/importlib/_bootstrap.py:222: QAWarning: pyne.enrichment is not yet QA compliant.\n",
      "  return f(*args, **kwds)\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import sys\n",
    "import uuid\n",
    "import json\n",
    "import time\n",
    "import subprocess\n",
    "from math import ceil\n",
    "from copy import deepcopy\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import cymetric as cym\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import george\n",
    "\n",
    "import dtw"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "with open('once-through.json') as f:\n",
    "    BASE_SIM = json.load(f)\n",
    "DURATION = BASE_SIM['simulation']['control']['duration']\n",
    "YEARS = ceil(DURATION / 12)\n",
    "MONTH_SHUFFLE = (1, 7, 10, 4, 8, 6, 12, 2, 5, 9, 11, 3)\n",
    "NULL_SCHEDULE = {'build_times': [{'val': 1}], \n",
    "                 'n_build': [{'val': 0}], \n",
    "                 'prototypes': [{'val': 'LWR'}]}\n",
    "LWR_PROTOTYPE = {'val': 'LWR'}\n",
    "OPT_H5 = 'opt.h5'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'build_times': [{'val': 1}],\n",
       " 'n_build': [{'val': 0}],\n",
       " 'prototypes': [{'val': 'LWR'}]}"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "BASE_SIM['simulation']['region']['institution']['config']['DeployInst']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def deploy_inst_schedule(Θ):\n",
    "    if np.sum(Θ) == 0: \n",
    "        return NULL_SCHEDULE\n",
    "    sched = {'build_times': {'val': []},\n",
    "             'n_build': {'val': []},\n",
    "             'prototypes': {'val': []}}\n",
    "    build_times = sched['build_times']['val']\n",
    "    n_build = sched['n_build']['val']\n",
    "    prototypes = sched['prototypes']['val']\n",
    "    m = 0\n",
    "    for i, θ in enumerate(Θ):\n",
    "        if θ <= 0:\n",
    "            continue\n",
    "        build_times.append(i*12 + MONTH_SHUFFLE[m])\n",
    "        n_build.append(int(θ))\n",
    "        prototypes.append('LWR')\n",
    "        m = (m + 1) % 12\n",
    "    return sched\n",
    "\n",
    "def make_sim(Θ, fname='sim.json'):\n",
    "    sim = deepcopy(BASE_SIM)\n",
    "    inst = sim['simulation']['region']['institution']\n",
    "    inst['config']['DeployInst'] = deploy_inst_schedule(Θ)\n",
    "    with open(fname, 'w') as f:\n",
    "        json.dump(sim, f)\n",
    "    return sim"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "s = make_sim([])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'build_times': [{'val': 1}],\n",
       " 'n_build': [{'val': 0}],\n",
       " 'prototypes': [{'val': 'LWR'}]}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s['simulation']['region']['institution']['config']['DeployInst']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Simulate\n",
    "=========\n",
    "Now let's build some tools to run simulations and extract a GWe time series."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def run(fname='sim.json', out=OPT_H5):\n",
    "    \"\"\"Runs a simulation and returns the sim id.\"\"\"\n",
    "    cmd = ['cyclus', '--warn-limit', '0', '-o', out, fname]\n",
    "    proc = subprocess.run(cmd, check=True, universal_newlines=True, stdout=subprocess.PIPE)\n",
    "    simid = proc.stdout.rsplit(None, 1)[-1]\n",
    "    return simid\n",
    "\n",
    "ZERO_GWE = pd.DataFrame({'GWe': np.zeros(YEARS)}, index=np.arange(YEARS))\n",
    "ZERO_GWE.index.name = 'Time'\n",
    "\n",
    "def extract_gwe(simid, out=OPT_H5):\n",
    "    \"\"\"Computes the annual GWe for a simulation.\"\"\"\n",
    "    with cym.dbopen(out) as db:\n",
    "        evaler = cym.Evaluator(db)\n",
    "        raw = evaler.eval('TimeSeriesPower', conds=[('SimId', '==', uuid.UUID(simid))])\n",
    "    ano = pd.DataFrame({'Time': raw.Time.apply(lambda x: x//12), \n",
    "                        'GWe': raw.Value.apply(lambda x: 1e-3*x/12)})\n",
    "    gwe = ano.groupby('Time').sum()\n",
    "    gwe = (gwe + ZERO_GWE).fillna(0.0)\n",
    "    return np.array(gwe.GWe)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Distancing\n",
    "========\n",
    "Now let's build some tools to distance between a GWe time series and a demand curve."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "DEFAULT_DEMAND = 90 * (1.01**np.arange(YEARS))  # 1% growth"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def d(g, f=None):\n",
    "    \"\"\"The dynamic time warping distance between a GWe time series and a demand curve.\"\"\"\n",
    "    f = DEFAULT_DEMAND if f is None else f\n",
    "    rtn = dtw.distance(f[:, np.newaxis], g[:, np.newaxis])\n",
    "    return rtn\n",
    "\n",
    "def αd(g, f=None, dtol=1e-5):\n",
    "    \"\"\"Computes the mininmal α and the DTW d.\"\"\"\n",
    "    f = DEFAULT_DEMAND if f is None else f\n",
    "    C = dtw.cost_matrix(f[:, np.newaxis], g[:, np.newaxis])\n",
    "    d = dtw.distance(cost=C)\n",
    "    #d_t = np.diagonal(C) / (np.arange(1, C.shape[0] + 1) + np.arange(1, C.shape[1] + 1))\n",
    "    d_t = np.diagonal(C) / np.sum(C.shape)\n",
    "    #α = np.argwhere(np.cumsum(d_t <= dtol) != np.arange(1, len(d_t) + 1))[0,0]\n",
    "    filt = np.argwhere(d_t <= dtol)\n",
    "    α = filt[-1,-1] if len(filt) > 0 else 0\n",
    "    #α = filt[0,0] if len(filt) > 0 else 0\n",
    "    print(\"Simulation α\", α)\n",
    "    print(\"Simulation d(t)\", d_t)\n",
    "    return α, d\n",
    "\n",
    "def gwed(Θ, f=None, dtol=1e-5, find_α=False):\n",
    "    \"\"\"For a given deployment schedule Θ, return the GWe time series and the distance \n",
    "    to the demand function f.\n",
    "    \"\"\"\n",
    "    make_sim(Θ)\n",
    "    simid = run()\n",
    "    gwe = extract_gwe(simid)\n",
    "    if find_α:\n",
    "        rtn = αd(gwe, f=f, dtol=dtol)\n",
    "    else:\n",
    "        rtn = d(gwe, f=f)\n",
    "    return (gwe,) + rtn"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Initialize Optimization\n",
    "===============\n",
    "Now let's start with a couple of simple simulations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "N = np.asarray(np.ceil(4*(1.01)**np.arange(YEARS)), dtype=int)  # max annual deployments\n",
    "Θs = [] # deployment schedules\n",
    "G = []  # GWe per sim\n",
    "D = []  # distances per sim\n",
    "if os.path.isfile(OPT_H5):\n",
    "    os.remove(OPT_H5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def add_sim(Θ, f=None, dtol=1e-5):\n",
    "    \"\"\"Add a simulation to the known simulations by performing the simulation.\"\"\"\n",
    "    g_s, α, d_s = gwed(Θ, f=f, dtol=dtol, find_α=True)\n",
    "    Θs.append(Θ)\n",
    "    G.append(g_s)\n",
    "    D.append(d_s)\n",
    "    return α"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First, add a schedule where nothing is deployed, leaving the initial facilities to retire."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation α 0\n",
      "Simulation d(t) [  0.04833333   0.05016667   0.08492333   0.1488609    0.24540451\n",
      "   0.37881355   0.54168169   0.73743684   0.97034121   1.23132462\n",
      "   1.53131787   1.86041938   2.22372857   2.62467919   3.05337265\n",
      "   3.51907804   4.01939882   4.55193948   5.11930554   5.72243693\n",
      "   6.35810796   7.03142738   7.73583832   8.4764517    9.25337955\n",
      "  10.06506835  10.91079903  11.79068702  12.70401556  13.65340238\n",
      "  14.6389664   15.65916107  16.71660768  17.80892876  18.93708138\n",
      "  20.10285719  21.30388243  22.54195125  23.8163591   25.12640269\n",
      "  26.46638005  27.81975718  29.18666809  30.5672481   31.96163392\n",
      "  33.36996359  34.79237656  36.22901366  37.68001713  39.14553063]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "add_sim(np.zeros(YEARS, dtype=int))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, add a simulation that is the max deployment schedule to bound the space"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation α 0\n",
      "Simulation d(t) [  1.16666667e-02   7.10000000e-02   1.34576667e-01   2.36472433e-01\n",
      "   3.23885215e-01   4.41944067e-01   5.36262039e-01   6.83066193e-01\n",
      "   8.06287715e-01   9.15163374e-01   1.02139344e+00   1.16770073e+00\n",
      "   1.32994840e+00   1.48369971e+00   1.62257310e+00   1.78794182e+00\n",
      "   1.95230050e+00   2.13143123e+00   2.29098570e+00   2.49686978e+00\n",
      "   2.70072297e+00   2.89689973e+00   3.08079894e+00   3.30466910e+00\n",
      "   3.54732316e+00   3.78033684e+00   4.00910261e+00   4.28936438e+00\n",
      "   4.56826787e+00   4.87839020e+00   5.16057347e+00   5.49516595e+00\n",
      "   5.83787507e+00   6.15723134e+00   6.48226712e+00   6.87402745e+00\n",
      "   7.29335939e+00   7.69237527e+00   8.08127345e+00   8.50360275e+00\n",
      "   8.93014870e+00   9.40783104e+00   9.89381006e+00   1.04962490e+01\n",
      "   1.11213573e+01   1.17619059e+01   1.24124975e+01   1.31568664e+01\n",
      "   1.39810109e+01   1.48024031e+01]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "add_sim(N)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Optimizer\n",
    "=======\n",
    "Now let's add some tools to do the estimation phase of the optimization."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Γ = 285\n",
    "np.random.seed(424242)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def gp_gwe(Θs, G, α, T=None, tol=1e-6, verbose=False):\n",
    "    \"\"\"Create a Gaussian process regression model for GWe.\"\"\"\n",
    "    S = len(G)\n",
    "    T = YEARS if T is None else T\n",
    "    t = np.arange(T)\n",
    "    P = len(Θs[0])\n",
    "    ndim = P + 1 - α\n",
    "    y_mean = np.mean(G)\n",
    "    y = np.concatenate(G)\n",
    "    x = np.empty((S*T, ndim), dtype=int)\n",
    "    for i in range(S):\n",
    "        x[i*T:(i+1)*T, 0] = t\n",
    "        x[i*T:(i+1)*T, 1:] = Θs[i][np.newaxis, α:]\n",
    "    yerr = tol * y_mean\n",
    "    #kernel = float(y_mean) * george.kernels.ExpSquaredKernel(1.0, ndim=ndim)\n",
    "    #for p in range(P):\n",
    "    #    kernel *= george.kernels.ExpSquaredKernel(1.0, ndim=ndim)\n",
    "    #kernel = float(y_mean) * george.kernels.Matern52Kernel(1.0, ndim=ndim)\n",
    "    kernel = float(y_mean) * george.kernels.Matern32Kernel(1.0, ndim=ndim)\n",
    "    gp = george.GP(kernel, mean=y_mean)\n",
    "    gp.compute(x, yerr=yerr, sort=False)\n",
    "    gp.optimize(x, y, yerr=yerr, sort=False, verbose=verbose)\n",
    "    return gp, x, y\n",
    "\n",
    "def predict_gwe(Θ, gp, y, α, T=None):\n",
    "    \"\"\"Predict GWe for a deployment schedule Θ and a GP.\"\"\"\n",
    "    T = YEARS if T is None else T\n",
    "    t = np.arange(T)\n",
    "    P = len(Θ)\n",
    "    ndim = P + 1 - α\n",
    "    x = np.empty((T, ndim), dtype=int)\n",
    "    x[:,0] = t\n",
    "    x[:,1:] = Θ[np.newaxis,α:]\n",
    "    mu = gp.predict(y, x, mean_only=True)\n",
    "    return mu\n",
    "\n",
    "def gp_d_inv(θ_p, D_inv, tol=1e-6, verbose=False):\n",
    "    \"\"\"Computes a Gaussian process model for a deployment parameter.\"\"\"\n",
    "    S = len(D)\n",
    "    ndim = 1\n",
    "    x = θ_p\n",
    "    y = D_inv\n",
    "    y_mean = np.mean(y)\n",
    "    yerr = tol * y_mean\n",
    "    kernel = float(y_mean) * george.kernels.ExpSquaredKernel(1.0, ndim=ndim)\n",
    "    gp = george.GP(kernel, mean=y_mean, solver=george.HODLRSolver)\n",
    "    gp.compute(x, yerr=yerr, sort=False)\n",
    "    gp.optimize(x, y, yerr=yerr, sort=False, verbose=verbose)\n",
    "    return gp, x, y\n",
    "\n",
    "def weights(Θs, D, N, Nlower, α, tol=1e-6, verbose=False):\n",
    "    P = len(N)\n",
    "    θ_ps = np.array(Θs)\n",
    "    D = np.asarray(D)\n",
    "    D_inv = D**-1 \n",
    "    W = [None] * α\n",
    "    for p in range(α, P):\n",
    "        θ_p = θ_ps[:,p]\n",
    "        range_p = np.arange(Nlower[p], N[p] + 1)\n",
    "        gp, _, _ = gp_d_inv(θ_p, D_inv, tol=tol, verbose=verbose)\n",
    "        d_inv_np = gp.predict(D_inv, range_p, mean_only=True)\n",
    "        #p_min = np.argmin(D)\n",
    "        #lam = θ_p[p_min]\n",
    "        #fact = np.cumprod([1.0] + list(range(1, N[p] + 1)))[Nlower[p]:N[p] + 1]\n",
    "        #d_inv_np = np.exp(-lam) * (lam**range_p) / fact\n",
    "        if np.all(np.isnan(d_inv_np)) or np.all(d_inv_np <= 0.0):\n",
    "            # try D, instead of D^-1\n",
    "            #gp, _, _ = gp_d_inv(θ_p, D, tol=tol, verbose=verbose)\n",
    "            #d_np = gp.predict(D, np.arange(0, N[p] + 1), mean_only=True)\n",
    "            # try setting the shortest d to 1, all others 0.\n",
    "            #d_inp_np = np.zeros(N[p] + 1, dtype='f8')\n",
    "            #p_min = np.argmin(D)\n",
    "            #d_inv_np[np.argwhere(θ_p[p_min] == range_p)] = 1.0\n",
    "            # try Poisson dist centered at min.\n",
    "            p_min = np.argmin(D)\n",
    "            lam = θ_p[p_min]\n",
    "            fact = np.cumprod([1.0] + list(range(1, N[p] + 1)))[Nlower[p]:N[p] + 1]\n",
    "            d_inv_np = np.exp(-lam) * (lam**range_p) / fact\n",
    "        if np.any(d_inv_np < 0.0):\n",
    "            d_inv_np[d_inv_np < 0.0] = np.min(d_inv_np[d_inv_np > 0.0])\n",
    "        d_inv_np_tot = d_inv_np.sum()\n",
    "        w_p = d_inv_np / d_inv_np_tot\n",
    "        W.append(w_p)\n",
    "    return W\n",
    "\n",
    "def guess_scheds(Θs, W, Γ, gp, y, α, T=None):\n",
    "    \"\"\"Guess a new deployment schedule, given a number of samples Γ, weights W, and \n",
    "    Guassian process for the GWe.\n",
    "    \"\"\"\n",
    "    P = len(W)\n",
    "    Θ_γs = np.empty((Γ, P), dtype=int)\n",
    "    Θ_γs[:, :α] = Θs[0][:α]\n",
    "    for p in range(α, P):\n",
    "        w_p = W[p]\n",
    "        Θ_γs[:, p] = np.random.choice(len(w_p), size=Γ, p=w_p)\n",
    "    Δ = []\n",
    "    for γ in range(Γ):\n",
    "        Θ_γ = Θ_γs[γ]\n",
    "        g_star = predict_gwe(Θ_γ, gp, y, α, T=T)\n",
    "        d_star = d(g_star)\n",
    "        Δ.append(d_star)\n",
    "    γ = np.argmin(Δ)\n",
    "    Θ_γ = Θ_γs[γ]\n",
    "    print('hyperparameters', gp.kernel[:])\n",
    "    #print('Θ_γs', Θ_γs)\n",
    "    #print('Θ_γs[γ]', Θ_γs[γ])\n",
    "    #print('Predition', Δ[γ], Δ)\n",
    "    return Θ_γ, Δ[γ]\n",
    "\n",
    "def guess_scheds_loop(Θs, gp, y, N, Nlower):\n",
    "    \"\"\"Guess a new deployment schedule, given a number of samples Γ, weights W, and \n",
    "    Guassian process for the GWe.\n",
    "    \"\"\"\n",
    "    P = len(N)\n",
    "    Θ = np.array(Θs[0], dtype=int)\n",
    "    for p in range(P):\n",
    "        d_p = []\n",
    "        range_p = np.arange(Nlower[p], N[p] + 1, dtype=int)\n",
    "        for n_p in range_p:\n",
    "            Θ[p] = n_p\n",
    "            g_star = predict_gwe(Θ, gp, y, α=0, T=p+1)[:p+1]\n",
    "            d_star = d(g_star, f=DEFAULT_DEMAND[:p+1])\n",
    "            d_p.append(d_star)\n",
    "        Θ[p] = range_p[np.argmin(d_p)]\n",
    "    print('hyperparameters', gp.kernel[:])\n",
    "    return Θ, np.min(d_p)\n",
    "\n",
    "def estimate(Θs, G, D, N, Nlower, Γ, α, T=None, tol=1e-6, verbose=False, method='stochastic'):\n",
    "    \"\"\"Runs an estimation step, returning a new deployment schedule.\"\"\"\n",
    "    gp, x, y = gp_gwe(Θs, G, α, T=T, tol=tol, verbose=verbose)\n",
    "    if method == 'stochastic':\n",
    "        # orig\n",
    "        W = weights(Θs, D, N, Nlower, α, tol=tol, verbose=verbose)\n",
    "        Θ, dmin = guess_scheds(Θs, W, Γ, gp, y, α, T=T)\n",
    "    elif method == 'inner-prod':\n",
    "        # inner prod\n",
    "        Θ, dmin = guess_scheds_loop(Θs, gp, y, N, Nlower)\n",
    "    elif method == 'all':\n",
    "        W = weights(Θs, D, N, Nlower, α, tol=tol, verbose=verbose)\n",
    "        Θ_stoch, dmin_stoch = guess_scheds(Θs, W, Γ, gp, y, α, T=T)\n",
    "        Θ_inner, dmin_inner = guess_scheds_loop(Θs, gp, y, N, Nlower)\n",
    "        if dmin_stoch < dmin_inner:\n",
    "            winner = 'stochastic'\n",
    "            Θ = Θ_stoch\n",
    "        else:\n",
    "            winner = 'inner'\n",
    "            Θ = Θ_inner\n",
    "        print('Estimate winner is {}'.format(winner))\n",
    "    else:\n",
    "        raise ValueError('method {} not known'.format(method))\n",
    "    return Θ\n",
    "\n",
    "def optimize(MAX_D=0.1, MAX_S=12, T=None, tol=1e-6, dtol=1e-5, verbose=False):\n",
    "    global Θs, G, D\n",
    "    α = 0\n",
    "    s = 2\n",
    "    z = 2\n",
    "    n = N\n",
    "    nlower = n0 = np.zeros(len(N), dtype=int)\n",
    "    dtol = np.linspace(dtol * 2.0 / len(N), dtol, len(N))\n",
    "    method = 'stochastic'\n",
    "    #method = 'all'\n",
    "    while MAX_D < D[-1] and s < MAX_S and α + 1 < YEARS:\n",
    "        print(s)\n",
    "        print('-'*18)\n",
    "        Gprev = np.array(G[:z])\n",
    "        t0 = time.time()\n",
    "        method = 'stochastic' if s%4 < 2 else 'all'\n",
    "        Θ = estimate(Θs, G, D, n, nlower, Γ, α, T=T, tol=tol, verbose=verbose, method=method)\n",
    "        t1 = time.time()\n",
    "        α_s = add_sim(Θ, dtol=dtol)\n",
    "        t2 = time.time()\n",
    "        print('Estimate time:   {0} min {1} sec'.format((t1-t0)//60, (t1-t0)%60))\n",
    "        print('Simulation time: {0} min {1} sec'.format((t2-t1)//60, (t2-t1)%60))\n",
    "        print(D)\n",
    "        sys.stdout.flush()\n",
    "        idx = [int(i) for i in np.argsort(D)[:z]]\n",
    "        if D[-1] == max(D):\n",
    "            idx.append(-1)\n",
    "        #elif len(G) == z + 2  and np.allclose(G[:z], Gprev):\n",
    "        #    n = np.array([Θs[0] + 1, N], dtype=int).min(axis=0)\n",
    "        #    nlower = np.array([Θs[0] - 1, n0], dtype=int).max(axis=0)\n",
    "        #    print('New N-upper', n)\n",
    "        #    print('New N-lower', nlower)\n",
    "        #if (α < α_s) and ((len(D) - 1) in idx[:2]):\n",
    "        #if (α < α_s) and (len(D) == idx[0] + 1):\n",
    "        if (len(D) == idx[0] + 1):\n",
    "            print('Update α: {0} -> {1}'.format(α, α_s))\n",
    "            α = α_s\n",
    "        #    method = 'stochastic'\n",
    "        #elif method == 'stochastic' and len(D) == z + 2:\n",
    "        #elif len(D) == z + 2:\n",
    "        #    print('Trying inner product method')\n",
    "        #    method = 'inner-prod'\n",
    "        #else:\n",
    "        #    print('Trying stochastic method')\n",
    "        #    method = 'stochastic'\n",
    "        #elif α > 0:\n",
    "        #    print('Update α: {0} -> {1}'.format(α, α - 1))\n",
    "        #    α -= 1\n",
    "        Θs = [Θs[i] for i in idx]\n",
    "        G = [G[i] for i in idx]\n",
    "        D = [D[i] for i in idx]\n",
    "        s += 1\n",
    "        print()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Simulate\n",
    "=======\n",
    "Ok! Let's try it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n",
      "------------------\n",
      "hyperparameters [ 8.44155389  5.41756185]\n",
      "hyperparameters [ 8.44155389  5.41756185]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.05016667  0.08492333  0.1488609   0.24540451  0.37881355\n",
      "  0.54168169  0.73743684  0.97034121  1.23132462  1.53131787  1.86041938\n",
      "  2.22372857  2.62467919  3.00753932  3.40657804  3.79856549  4.15610615\n",
      "  4.52347221  4.85577026  5.20810796  5.51059404  5.80250498  6.10311837\n",
      "  6.38587955  6.10855501  5.42453913  5.30496029  5.4124555   4.65216848\n",
      "  4.55939917  4.24411294  4.36155955  3.99181954  3.94801078  3.94139337\n",
      "  3.93777646  3.95849049  4.02824931  4.07816213  4.11669415  4.2323508\n",
      "  4.3672495   4.57482883  4.77047313  5.07220136  5.42436825  5.77744383\n",
      "  6.15926431  6.57002393]\n",
      "Estimate time:   0.0 min 10.079778909683228 sec\n",
      "Simulation time: 0.0 min 7.360328435897827 sec\n",
      "[39.145530632616016, 14.802403115793279, 6.5700239322320666]\n",
      "Update α: 0 -> 0\n",
      "\n",
      "3\n",
      "------------------\n",
      "hyperparameters [ 7.8516871  4.6362031]\n",
      "hyperparameters [ 7.8516871  4.6362031]\n",
      "Estimate winner is stochastic\n",
      "Simulation α 0\n",
      "Simulation d(t) [  0.03916667   0.06266667   0.06957667   0.0801809    0.11839118\n",
      "   0.18263355   0.27550169   0.39625684   0.55082787   0.73847795\n",
      "   0.96013787   1.21423938   1.46588191   1.74516586   2.04052598\n",
      "   2.34623138   2.67988549   2.97992615   3.30312554   3.6479236\n",
      "   4.0127613    4.39358071   4.80299165   5.2127717    5.63303288\n",
      "   6.04638835   6.47461903   6.86534035   7.27783556   7.69805571\n",
      "   8.12195307   8.55798107   8.95959435   9.38024876   9.81173471\n",
      "  10.21917719  10.64520243  11.04078459  11.45769243  10.25662225\n",
      "   9.92175597   9.47901313   8.81157107   7.21067529   6.28688881\n",
      "   5.93061151   5.52515577   4.93013096   4.77365259   4.69667341]\n",
      "Estimate time:   0.0 min 9.952510356903076 sec\n",
      "Simulation time: 0.0 min 7.455087184906006 sec\n",
      "[6.5700239322320666, 14.802403115793279, 4.6966734129145085]\n",
      "Update α: 0 -> 0\n",
      "\n",
      "4\n",
      "------------------\n",
      "hyperparameters [ 6.95986966  4.25086576]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.03        0.05016667  0.05659     0.08052757  0.11707118  0.18464689\n",
      "  0.27334836  0.38410351  0.53117454  0.70715795  0.92131787  1.14958605\n",
      "  1.39956191  1.66051252  1.93670598  2.22907804  2.52606549  2.78943948\n",
      "  3.06263887  3.36577026  3.69810796  4.03309404  4.39417165  4.75311837\n",
      "  5.12004622  5.46673501  5.81663236  6.17152035  6.53318222  6.88590238\n",
      "  7.24813307  7.6374944   8.03077435  8.38976209  8.77374804  9.15285719\n",
      "  9.5555491   9.14627125  9.07092521  9.4784688   9.89011283  8.13669155\n",
      "  7.01332986  6.74001109  6.40724934  5.14514033  4.73270259  4.21109901\n",
      "  4.22596483  3.86226935]\n",
      "Estimate time:   0.0 min 7.500619411468506 sec\n",
      "Simulation time: 0.0 min 8.149144411087036 sec\n",
      "[4.6966734129145085, 6.5700239322320666, 3.8622693476660661]\n",
      "Update α: 0 -> 0\n",
      "\n",
      "5\n",
      "------------------\n",
      "hyperparameters [ 5.79633636  3.74611183]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.0685      0.07242333  0.08469423  0.11207118  0.16548022\n",
      "  0.20918169  0.27243684  0.31234121  0.34499129  0.43581787  0.54991938\n",
      "  0.68906191  0.85751252  1.01370598  1.17191138  1.33723216  1.49560615\n",
      "  1.37276374  1.54422846  1.73823283  1.95405224  2.19512985  2.42907657\n",
      "  2.68100442  2.92935988  3.1759239   3.21834035  2.87259929  3.12531944\n",
      "  3.4042168   3.69857813  3.41375832  3.36692623  3.02489256  3.29816838\n",
      "  3.36500281  3.64807163  3.95747948  4.26918974  4.07319326  2.94476761\n",
      "  2.65198948  2.62673617  1.6717359   1.5197968   1.27664023  1.18112218\n",
      "  1.08814037  1.0858136 ]\n",
      "Estimate time:   0.0 min 7.093541383743286 sec\n",
      "Simulation time: 0.0 min 9.36409616470337 sec\n",
      "[3.8622693476660661, 4.6966734129145085, 1.0858135988749464]\n",
      "Update α: 0 -> 0\n",
      "\n",
      "6\n",
      "------------------\n",
      "hyperparameters [ 5.77139819  3.71080984]\n",
      "hyperparameters [ 5.77139819  3.71080984]\n",
      "Estimate winner is stochastic\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.0685      0.07659     0.09552757  0.09589118  0.14013355\n",
      "  0.15359169  0.19601351  0.16976822  0.18408497  0.24074488  0.31234639\n",
      "  0.38398892  0.33948269  0.40900948  0.49221488  0.42390217  0.43145633\n",
      "  0.344704    0.43866873  0.56850643  0.72265917  0.87040345  1.0326835\n",
      "  1.20294468  1.38796681  1.56869749  1.75025215  1.94858069  1.88496036\n",
      "  2.08302439  2.19574319  2.22152313  2.31301088  2.5436635   2.33010429\n",
      "  2.5827962   2.84169836  3.1361062   3.43698313  3.48318572  3.29363341\n",
      "  3.04890549  2.10653723  2.03758971  1.25636988  1.29711618  0.95405582\n",
      "  0.87357401  0.89408751]\n",
      "Estimate time:   0.0 min 10.204602718353271 sec\n",
      "Simulation time: 0.0 min 9.808478116989136 sec\n",
      "[1.0858135988749464, 3.8622693476660661, 0.89408750966784967]\n",
      "Update α: 0 -> 0\n",
      "\n",
      "7\n",
      "------------------\n",
      "hyperparameters [ 5.52562856  3.40788477]\n",
      "hyperparameters [ 5.52562856  3.40788477]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.01166667  0.05433333  0.07457667  0.1131391   0.12638522  0.11353502\n",
      "  0.11050454  0.12459302  0.12752198  0.14183873  0.16056968  0.19550452\n",
      "  0.23464705  0.18740815  0.22360161  0.27597367  0.34212779  0.29875308\n",
      "  0.3052858   0.37591719  0.4932549   0.59657431  0.72348525  0.85409863\n",
      "  0.98352648  1.13938195  1.33011263  1.54000062  1.71082916  1.52141152\n",
      "  1.70197554  1.91217021  2.10878349  2.07176071  2.29407999  2.23759528\n",
      "  2.48778718  2.74168934  3.00609719  3.29697411  3.58945147  2.88244829\n",
      "  2.5580035   2.10048379  2.15653627  1.37948311  1.18882654  1.02988756\n",
      "  0.96589835  0.96921124]\n",
      "Estimate time:   0.0 min 9.935126304626465 sec\n",
      "Simulation time: 0.0 min 10.754584789276123 sec\n",
      "[0.89408750966784967, 1.0858135988749464, 0.96921124092359856]\n",
      "\n",
      "8\n",
      "------------------\n",
      "hyperparameters [ 5.26477282  3.17407647]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.07766667  0.08291     0.08397243  0.09551604  0.11975842\n",
      "  0.15179322  0.16186107  0.21726544  0.18380771  0.25046762  0.3262358\n",
      "  0.43287832  0.53716228  0.46290428  0.554443    0.66226379  0.49555051\n",
      "  0.58791657  0.69271462  0.81255232  0.96337174  0.83357267  0.96668605\n",
      "  1.1061139   1.1795094   1.25833884  1.11598271  1.21181125  1.37203141\n",
      "  1.07243386  1.23429519  1.3549412   1.52142894  1.62354628  1.52768327\n",
      "  1.70204184  1.79796937  1.24526228  1.39947254  1.5644499   1.29936799\n",
      "  1.10257685  0.95660524  0.8030087   0.8121717   0.70466033  0.70713077\n",
      "  0.7223009   0.7467874 ]\n",
      "Estimate time:   0.0 min 7.072012424468994 sec\n",
      "Simulation time: 0.0 min 11.505545377731323 sec\n",
      "[0.89408750966784967, 0.96921124092359856, 0.74678739894329227]\n",
      "Update α: 0 -> 0\n",
      "\n",
      "9\n",
      "------------------\n",
      "hyperparameters [ 5.53715058  3.19267594]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.08683333  0.10124333  0.1106391   0.11897243  0.13654815\n",
      "  0.15262656  0.15421504  0.20045274  0.1973452   0.24650511  0.25430809\n",
      "  0.27595062  0.22494792  0.22518656  0.22589195  0.25371273  0.24886385\n",
      "  0.26456324  0.26221049  0.29704819  0.32703427  0.34811188  0.41872526\n",
      "  0.50481978  0.51094519  0.55866713  0.49723324  0.51889511  0.5899486\n",
      "  0.5113017   0.59316303  0.66210614  0.74026055  0.75591317  0.83335565\n",
      "  0.88115021  0.88755237  0.74877617  0.83631976  0.87546379  0.68515072\n",
      "  0.58544162  0.55856691  0.53130422  0.5391956   0.60344929  0.68014553\n",
      "  0.75213119  0.85127432]\n",
      "Estimate time:   0.0 min 7.528177261352539 sec\n",
      "Simulation time: 0.0 min 12.722792387008667 sec\n",
      "[0.74678739894329227, 0.89408750966784967, 0.85127432172343309]\n",
      "\n",
      "10\n",
      "------------------\n",
      "hyperparameters [ 5.80350025  3.40563032]\n",
      "hyperparameters [ 5.80350025  3.40563032]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.02083333  0.0585      0.07874333  0.1106391   0.11492882  0.12250454\n",
      "  0.12774961  0.16350476  0.17231818  0.21663492  0.27412817  0.33656301\n",
      "  0.36026273  0.27427112  0.31046458  0.36283664  0.26391755  0.30812487\n",
      "  0.28022674  0.32502479  0.3322197   0.38053911  0.46411672  0.57806343\n",
      "  0.69332462  0.79084675  0.8982441   0.74450925  0.85867112  0.75641911\n",
      "  0.86031647  0.98884447  0.90998502  1.04147276  1.17712538  1.20001407\n",
      "  1.34937264  1.24599172  1.16145692  1.31150051  1.13368316  1.11833763\n",
      "  0.88489167  0.75266737  0.67043179  0.6920948   0.70052248  0.71305205\n",
      "  0.76221872  0.80302851]\n",
      "Estimate time:   0.0 min 9.865758657455444 sec\n",
      "Simulation time: 0.0 min 12.920867919921875 sec\n",
      "[0.74678739894329227, 0.85127432172343309, 0.80302851275755771]\n",
      "\n",
      "11\n",
      "------------------\n",
      "hyperparameters [ 5.5541799   3.15111289]\n",
      "hyperparameters [ 5.5541799   3.15111289]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.02083333  0.0585      0.07874333  0.1106391   0.11492882  0.12250454\n",
      "  0.12774961  0.16350476  0.17731818  0.22746826  0.29412817  0.36739635\n",
      "  0.44487221  0.49797263  0.56166609  0.64820482  0.39490562  0.46744627\n",
      "  0.39713713  0.48026852  0.53018825  0.611841    0.72458527  0.86186532\n",
      "  0.86985687  1.00071234  1.03622569  1.18028035  1.33277555  0.8948254\n",
      "  1.04205609  1.17808409  1.3305307   1.23981233  1.39129829  1.57124077\n",
      "  1.75893267  1.25998742  1.4227286   1.59860553  1.77941622  1.47679424\n",
      "  1.23758926  1.01114574  1.08469822  0.81289839  0.78037971  0.77952413\n",
      "  0.79185399  0.85050715]\n",
      "Estimate time:   0.0 min 9.689013004302979 sec\n",
      "Simulation time: 0.0 min 13.75478458404541 sec\n",
      "[0.74678739894329227, 0.80302851275755771, 0.85050715108349506]\n",
      "\n",
      "12\n",
      "------------------\n",
      "hyperparameters [ 5.3590653   3.01052406]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.05933333  0.08492333  0.12219423  0.16957118  0.24881355\n",
      "  0.24084836  0.29493684  0.30849454  0.36364462  0.4644712   0.41775639\n",
      "  0.49439892  0.58284954  0.57889158  0.6113607   0.45638132  0.54225531\n",
      "  0.63712137  0.60070782  0.70721219  0.81969827  0.75501735  0.88813073\n",
      "  0.53814904  0.6340045   0.74140185  0.87045651  0.9827276   0.76663352\n",
      "  0.87136421  1.01239221  0.99597518  1.13329625  1.27228221  1.43805802\n",
      "  1.31272756  1.10018707  1.15127118  1.31881477  1.38628733  1.18677514\n",
      "  1.23462615  0.90327073  0.76261464  0.72395095  0.72071197  0.72074154\n",
      "  0.7430714   0.79988467]\n",
      "Estimate time:   0.0 min 7.276503324508667 sec\n",
      "Simulation time: 0.0 min 15.16442346572876 sec\n",
      "[0.74678739894329227, 0.80302851275755771, 0.85050715108349506, 0.79988466641279543]\n",
      "\n",
      "13\n",
      "------------------\n",
      "hyperparameters [ 5.65627658  3.11420122]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.03916667  0.06266667  0.07124333  0.08397243  0.0826809   0.09275661\n",
      "  0.12312475  0.1138539   0.13592494  0.17524168  0.24523493  0.32350311\n",
      "  0.42014563  0.53276292  0.63978971  0.64330188  0.74612266  0.77455595\n",
      "  0.90775535  1.0425534   1.18655777  1.35904385  1.53178813  1.64720739\n",
      "  1.47216841  1.64052387  1.82542122  1.56200439  1.60259836  1.40307439\n",
      "  1.57780508  1.04792274  1.11953602  1.21685709  1.24108732  1.14300743\n",
      "  0.85509962  0.95900178  0.97924295  0.87889722  0.96220791  0.78189484\n",
      "  0.7176681   0.67153954  0.70798706  0.73132406  0.78057775  0.85563689\n",
      "  0.93420444  1.03883754]\n",
      "Estimate time:   0.0 min 6.799630641937256 sec\n",
      "Simulation time: 0.0 min 15.630383014678955 sec\n",
      "[0.74678739894329227, 0.79988466641279543, 1.0388375364113469]\n",
      "\n",
      "14\n",
      "------------------\n",
      "hyperparameters [ 5.75671726  3.2962867 ]\n",
      "hyperparameters [ 5.75671726  3.2962867 ]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.01166667  0.06266667  0.10124333  0.14147243  0.14805188  0.14042882\n",
      "  0.14163029  0.16821878  0.17281441  0.19546449  0.23379107  0.28955925\n",
      "  0.28399172  0.24762093  0.27048106  0.30868645  0.28266125  0.30686857\n",
      "  0.29973077  0.33702883  0.41269987  0.42101928  0.48376355  0.5510436\n",
      "  0.52508266  0.47846597  0.45954144  0.51776276  0.6010913   0.50336318\n",
      "  0.5764272   0.63283068  0.64361062  0.65176503  0.70658432  0.79986013\n",
      "  0.90421871  0.65978025  0.71502143  0.80006502  0.8493      0.76979332\n",
      "  0.69863469  0.67339953  0.68778534  0.73862234  0.81037604  0.87459452\n",
      "  0.96089134  1.04984079]\n",
      "Estimate time:   0.0 min 10.25171947479248 sec\n",
      "Simulation time: 0.0 min 16.757467031478882 sec\n",
      "[0.74678739894329227, 0.79988466641279543, 1.0388375364113469, 1.0498407940422758]\n",
      "\n",
      "15\n",
      "------------------\n",
      "hyperparameters [ 5.57816585  3.07519655]\n",
      "hyperparameters [ 5.57816585  3.07519655]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.02083333  0.05016667  0.05374333  0.0651809   0.08589118  0.11680022\n",
      "  0.16133502  0.17361684  0.23568787  0.2041883   0.27168155  0.34578306\n",
      "  0.42909225  0.31050839  0.23254869  0.28325408  0.35274153  0.26986054\n",
      "  0.3172266   0.37869132  0.45102902  0.5510151   0.5520237   0.64430375\n",
      "  0.66206493  0.62533909  0.64133765  0.56905023  0.65987877  0.76926559\n",
      "  0.59494327  0.70847126  0.74449548  0.86514989  0.92089353  0.87416934\n",
      "  1.00352791  1.04982742  0.73766691  0.84437717  0.94229853  0.78270018\n",
      "  0.64256061  0.55805344  0.50861744  0.50817549  0.55659585  0.60912542\n",
      "  0.64944442  0.70025421]\n",
      "Estimate time:   0.0 min 9.97575068473816 sec\n",
      "Simulation time: 0.0 min 17.322028875350952 sec\n",
      "[0.74678739894329227, 0.79988466641279543, 1.0498407940422758, 0.70025421110294106]\n",
      "Update α: 0 -> 0\n",
      "\n",
      "16\n",
      "------------------\n",
      "hyperparameters [ 5.5991056   3.27658863]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.03916667  0.06683333  0.08374333  0.0956391   0.0981391   0.10889672\n",
      "  0.11083787  0.14825969  0.14835522  0.1735053   0.21516521  0.26843339\n",
      "  0.32424259  0.33939422  0.42308768  0.51962641  0.45769041  0.54773107\n",
      "  0.50022744  0.58919216  0.70069653  0.82401594  0.97926022  1.14320693\n",
      "  1.29096812  1.45349025  1.63755426  1.83744225  2.05743746  1.83279413\n",
      "  2.05919148  2.30855281  2.54099943  2.81665384  2.73075716  2.95236631\n",
      "  2.95448076  2.72830161  2.90020946  2.7948236   2.88845889  3.16766936\n",
      "  2.93492505  2.8413384   2.27448686  2.20654289  2.4322892   1.64892727\n",
      "  1.59909741  1.76961091]\n",
      "Estimate time:   0.0 min 6.820049285888672 sec\n",
      "Simulation time: 0.0 min 18.039384841918945 sec\n",
      "[0.70025421110294106, 0.74678739894329227, 1.7696109124238273]\n",
      "\n",
      "17\n",
      "------------------\n",
      "hyperparameters [ 5.38891491  3.08615698]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.05933333  0.07242333  0.08869423  0.08672451  0.12430022\n",
      "  0.13154989  0.18480504  0.16605976  0.20954317  0.28370308  0.36697126\n",
      "  0.48278045  0.56956441  0.42318513  0.50639052  0.59837797  0.48140601\n",
      "  0.56627207  0.66690346  0.78424116  0.92839391  0.84115318  0.96176656\n",
      "  0.8188075   0.7640214   0.73558542  0.6958773   0.79503917  0.85712793\n",
      "  0.58594282  0.68447082  0.66396709  0.76545484  0.88277412  0.89884928\n",
      "  1.03154118  1.17711001  1.22287567  1.24209552  1.14457288  0.87591464\n",
      "  0.99032554  0.74761888  0.67446238  0.69195872  0.6928864   0.69708264\n",
      "  0.7169125   0.76372576]\n",
      "Estimate time:   0.0 min 6.983611345291138 sec\n",
      "Simulation time: 0.0 min 18.601736068725586 sec\n",
      "[0.70025421110294106, 0.74678739894329227, 1.7696109124238273, 0.76372576314654084]\n",
      "\n",
      "18\n",
      "------------------\n",
      "hyperparameters [ 5.5991056   3.27658863]\n",
      "hyperparameters [ 5.5991056   3.27658863]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.04833333  0.0685      0.07242333  0.08302757  0.10707118  0.15381355\n",
      "  0.17916836  0.24325684  0.30199454  0.37381129  0.47963787  0.59957271\n",
      "  0.75288191  0.86799919  0.76674363  0.88744903  1.01943647  0.80115111\n",
      "  0.9143505   1.04248189  1.18398626  1.34563901  1.34796805  1.5127481\n",
      "  1.45144683  1.46396896  1.52803297  1.36185306  1.52268159  1.69456842\n",
      "  1.35690957  1.54043757  1.54740003  1.73388778  1.9195404   1.74721364\n",
      "  1.94573888  2.0561454   1.52748662  1.70336355  1.78382507  1.56304513\n",
      "  1.35093866  1.03949514  0.87392761  0.87633677  0.72916293  0.73163337\n",
      "  0.74013684  0.73447674]\n",
      "Estimate time:   0.0 min 9.562618494033813 sec\n",
      "Simulation time: 0.0 min 20.46709680557251 sec\n",
      "[0.70025421110294106, 0.74678739894329227, 0.73447673507367806]\n",
      "\n",
      "19\n",
      "------------------\n",
      "hyperparameters [ 5.55827652  3.39335252]\n",
      "hyperparameters [ 5.55827652  3.39335252]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.01166667  0.0585      0.08874333  0.1231391   0.12721855  0.13194407\n",
      "  0.12368645  0.1619416   0.18484596  0.22916271  0.28582262  0.3365908\n",
      "  0.27529273  0.23804032  0.26173378  0.29660584  0.26896225  0.29316957\n",
      "  0.28603178  0.31916317  0.3948342   0.43990159  0.51264587  0.58659258\n",
      "  0.56852043  0.48886716  0.48793117  0.55281916  0.6461477   0.5091624\n",
      "  0.58639309  0.65492109  0.68417722  0.68172232  0.71987494  0.82231742\n",
      "  0.93584266  0.66862894  0.71220345  0.80724704  0.89639107  0.79602103\n",
      "  0.70328291  0.65412018  0.67100599  0.70934299  0.77443002  0.82945959\n",
      "  0.90310852  0.96590172]\n",
      "Estimate time:   0.0 min 9.517587661743164 sec\n",
      "Simulation time: 0.0 min 20.59770369529724 sec\n",
      "[0.70025421110294106, 0.73447673507367806, 0.96590171534728753]\n",
      "\n",
      "20\n",
      "------------------\n",
      "hyperparameters [ 5.40997751  3.23990809]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.02083333  0.05016667  0.05374333  0.0651809   0.07113729  0.08204634\n",
      "  0.08895808  0.13471323  0.15345093  0.20610101  0.28442759  0.3860291\n",
      "  0.5093383   0.60278892  0.64990752  0.75894624  0.88426702  0.71120642\n",
      "  0.81607248  0.90253721  1.02987491  1.18236099  1.16851195  1.32912533\n",
      "  1.46870326  1.59705872  1.77195607  1.73681754  1.93181274  2.14036623\n",
      "  1.93563053  2.15499186  2.13516884  2.35915658  2.54266933  2.31363691\n",
      "  2.53549549  2.3589682   2.32286731  2.55707756  2.29073304  2.33494351\n",
      "  2.51768775  1.80222773  1.7129855   1.24762497  1.24753794  0.8753109\n",
      "  0.84420941  0.80823031]\n",
      "Estimate time:   0.0 min 6.978076696395874 sec\n",
      "Simulation time: 0.0 min 20.765759706497192 sec\n",
      "[0.70025421110294106, 0.73447673507367806, 0.96590171534728753, 0.8082303119602916]\n",
      "\n",
      "21\n",
      "------------------\n",
      "hyperparameters [ 5.55827652  3.39335252]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.02083333  0.05016667  0.05374333  0.06184757  0.06255784  0.08846689\n",
      "  0.12633502  0.11407785  0.14781555  0.1410234   0.16101665  0.17221675\n",
      "  0.19052595  0.16827354  0.18034861  0.21688734  0.26887479  0.21842693\n",
      "  0.26079299  0.29428451  0.32662221  0.39910829  0.4901859   0.56150467\n",
      "  0.59426586  0.5228892   0.49819044  0.36132929  0.3390298   0.39841662\n",
      "  0.46731398  0.57000864  0.65828858  0.75060966  0.60632441  0.69376689\n",
      "  0.52736743  0.57293625  0.5723441   0.65238769  0.72486505  0.60096956\n",
      "  0.6187138   0.60253954  0.65982039  0.71149072  0.79991109  0.90207518\n",
      "  1.02170534  1.1611683 ]\n",
      "Estimate time:   0.0 min 6.562135934829712 sec\n",
      "Simulation time: 0.0 min 21.95047926902771 sec\n",
      "[0.70025421110294106, 0.73447673507367806, 1.1611682990191847]\n",
      "\n",
      "22\n",
      "------------------\n",
      "hyperparameters [ 5.77297957  3.48166673]\n",
      "hyperparameters [ 5.77297957  3.48166673]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.01166667  0.05016667  0.07207667  0.0881391   0.09138522  0.0946712\n",
      "  0.11253934  0.15829449  0.15058564  0.15573572  0.18989564  0.23066381\n",
      "  0.19109467  0.17626023  0.19245369  0.22899242  0.21122326  0.22793058\n",
      "  0.219382    0.25668005  0.32901775  0.34509305  0.40617065  0.47511737\n",
      "  0.50795986  0.40083443  0.36117168  0.41105967  0.48188821  0.40920435\n",
      "  0.46643504  0.50010284  0.53171612  0.51987053  0.53385648  0.61129896\n",
      "  0.63119616  0.51224144  0.53914929  0.59252621  0.62441305  0.56647449\n",
      "  0.54996446  0.58021778  0.60749863  0.69033265  0.77458269  0.85283066\n",
      "  0.95476112  1.0621549 ]\n",
      "Estimate time:   0.0 min 10.10215139389038 sec\n",
      "Simulation time: 0.0 min 23.460833311080933 sec\n",
      "[0.70025421110294106, 0.73447673507367806, 1.1611682990191847, 1.0621549011629199]\n",
      "\n",
      "23\n",
      "------------------\n",
      "hyperparameters [ 5.55827652  3.39335252]\n",
      "hyperparameters [ 5.55827652  3.39335252]\n",
      "Estimate winner is inner\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.01166667  0.0585      0.08874333  0.1231391   0.12721855  0.13194407\n",
      "  0.12368645  0.1619416   0.18484596  0.22916271  0.28582262  0.3365908\n",
      "  0.27529273  0.23804032  0.26173378  0.29660584  0.26896225  0.29316957\n",
      "  0.28603178  0.31916317  0.3948342   0.43990159  0.51264587  0.58659258\n",
      "  0.56852043  0.48886716  0.48793117  0.55281916  0.6461477   0.5091624\n",
      "  0.58639309  0.65492109  0.68417722  0.68172232  0.71987494  0.82231742\n",
      "  0.93584266  0.66862894  0.71220345  0.80724704  0.89639107  0.79602103\n",
      "  0.70328291  0.65412018  0.67100599  0.70934299  0.77443002  0.82945959\n",
      "  0.90310852  0.96590172]\n",
      "Estimate time:   0.0 min 9.583888053894043 sec\n",
      "Simulation time: 0.0 min 23.41772747039795 sec\n",
      "[0.70025421110294106, 0.73447673507367806, 0.96590171534728753]\n",
      "\n",
      "24\n",
      "------------------\n",
      "hyperparameters [ 5.40997751  3.23990809]\n",
      "Simulation α 0\n",
      "Simulation d(t) [ 0.01166667  0.05433333  0.07291     0.10147243  0.10221855  0.0871712\n",
      "  0.10837267  0.12829449  0.16286552  0.20884894  0.26467552  0.28832225\n",
      "  0.29079811  0.36174873  0.44460886  0.36700551  0.40315963  0.30324856\n",
      "  0.36478129  0.37280842  0.33373533  0.41288808  0.51896569  0.64207907\n",
      "  0.60310948  0.68813161  0.80969562  0.95791695  1.09457882  1.21926193\n",
      "  1.21899262  1.38668729  1.19862516  1.21180741  1.3641267   1.36942788\n",
      "  0.9739475   0.73794796  0.85152248  0.99406607  1.13071009  1.27408723\n",
      "  1.20841311  0.87455769  0.9839435   0.74955557  0.71664185  0.6916196\n",
      "  0.68101554  0.70550204]\n",
      "Estimate time:   0.0 min 6.906348705291748 sec\n",
      "Simulation time: 0.0 min 24.377970457077026 sec\n",
      "[0.70025421110294106, 0.73447673507367806, 0.96590171534728753, 0.70550203639517151]\n",
      "\n",
      "CPU times: user 3min 43s, sys: 13.6 s, total: 3min 56s\n",
      "Wall time: 9min 16s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "optimize(MAX_S=25, dtol=1e-5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3, 0, 2, 3, 0, 4, 2, 4, 3, 2, 3, 3, 4, 5, 4, 3, 5, 4, 3, 0, 4, 1, 4,\n",
       "       5, 5, 2, 3, 3, 5, 4, 2, 5, 2, 4, 2, 4, 5, 6, 2, 2, 5, 2, 6, 2, 6, 2,\n",
       "       5, 3, 2, 4])"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Θs[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  87.91666667,   93.83333333,   92.16666667,   91.58333333,\n",
       "         91.58333333,   91.5       ,   91.08333333,   92.5       ,\n",
       "         91.25      ,   94.25      ,   92.66666667,   93.        ,\n",
       "         93.08333333,   97.08333333,  100.25      ,   99.41666667,\n",
       "         98.58333333,  103.75      ,  102.91666667,  102.58333333,\n",
       "        102.58333333,  100.91666667,  104.25      ,  103.91666667,\n",
       "        105.16666667,  106.75      ,  107.66666667,  109.83333333,\n",
       "        109.83333333,  109.16666667,  113.41666667,  111.16666667,\n",
       "        114.08333333,  112.91666667,  114.66666667,  116.41666667,\n",
       "        115.83333333,  117.25      ,  122.5       ,  122.        ,\n",
       "        122.58333333,  126.        ,  129.83333333,  133.5       ,\n",
       "        138.        ,  139.58333333,  147.08333333,  148.91666667,\n",
       "        149.33333333,  153.08333333])"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  90.        ,   90.9       ,   91.809     ,   92.72709   ,\n",
       "         93.6543609 ,   94.59090451,   95.53681355,   96.49218169,\n",
       "         97.45710351,   98.43167454,   99.41599129,  100.4101512 ,\n",
       "        101.41425271,  102.42839524,  103.45267919,  104.48720598,\n",
       "        105.53207804,  106.58739882,  107.65327281,  108.72980554,\n",
       "        109.8171036 ,  110.91527463,  112.02442738,  113.14467165,\n",
       "        114.27611837,  115.41887955,  116.57306835,  117.73879903,\n",
       "        118.91618702,  120.10534889,  121.30640238,  122.5194664 ,\n",
       "        123.74466107,  124.98210768,  126.23192876,  127.49424804,\n",
       "        128.76919052,  130.05688243,  131.35745125,  132.67102577,\n",
       "        133.99773602,  135.33771338,  136.69109052,  138.05800142,\n",
       "        139.43858144,  140.83296725,  142.24129692,  143.66370989,\n",
       "        145.10034699,  146.55135046])"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DEFAULT_DEMAND"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-0.02314815,  0.03226989,  0.00389577, -0.01233466, -0.02211352,\n",
       "       -0.03267655, -0.04661533, -0.04137311, -0.06369062, -0.04248302,\n",
       "       -0.06788973, -0.07379883, -0.08214742, -0.0521834 , -0.03095791,\n",
       "       -0.04852785, -0.06584486, -0.0266204 , -0.04399872, -0.05652978,\n",
       "       -0.06587107, -0.09014636, -0.06939939, -0.08155934, -0.0797144 ,\n",
       "       -0.07510799, -0.07640188, -0.0671441 , -0.0763803 , -0.09107573,\n",
       "       -0.06503973, -0.09266119, -0.0780747 , -0.09653735, -0.09161915,\n",
       "       -0.08688691, -0.1004577 , -0.09847139, -0.06743014, -0.08043222,\n",
       "       -0.08518355, -0.06899565, -0.05016975, -0.03301512, -0.01031695,\n",
       "       -0.00887316,  0.034041  ,  0.03656426,  0.02917282,  0.04457129])"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(G[0] - DEFAULT_DEMAND) / DEFAULT_DEMAND"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  2.08333333,   2.93333333,   0.35766667,   1.14375667,\n",
       "         2.07102757,   3.09090451,   4.45348022,   3.99218169,\n",
       "         6.20710351,   4.18167454,   6.74932462,   7.4101512 ,\n",
       "         8.33091938,   5.34506191,   3.20267919,   5.07053932,\n",
       "         6.94874471,   2.83739882,   4.73660615,   6.14647221,\n",
       "         7.23377026,   9.99860796,   7.77442738,   9.22800498,\n",
       "         9.1094517 ,   8.66887955,   8.90640168,   7.9054657 ,\n",
       "         9.08285369,  10.93868222,   7.88973571,  11.35279974,\n",
       "         9.66132773,  12.06544101,  11.56526209,  11.07758138,\n",
       "        12.93585719,  12.80688243,   8.85745125,  10.67102577,\n",
       "        11.41440269,   9.33771338,   6.85775718,   4.55800142,\n",
       "         1.43858144,   1.24963392,   4.84203641,   5.25295677,\n",
       "         4.23298634,   6.53198287])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.abs(G[0] - DEFAULT_DEMAND)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.042499999999999996"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1.7 / 40"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 1,  1,  0,  1,  1, -1, -1, -1,  0,  1,  0, -1, -1, -2,  0,  1,  0,\n",
       "        0,  2,  0,  0,  0, -2, -1,  0,  0, -2, -1, -1,  2, -1,  0,  0,  2,\n",
       "        1,  1,  0,  0, -1,  0, -2, -2,  1, -1,  0, -1,  0,  1,  2, -2])"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Θs[1] - Θs[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "285"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> worg.py <==
# coding: utf-8
import os
import sys
import uuid
import json
import time
import subprocess
from math import ceil
from copy import deepcopy

import george
import numpy as np
import pandas as pd
import cymetric as cym

import dtw

MONTH_SHUFFLE = (1, 7, 10, 4, 8, 6, 12, 2, 5, 9, 11, 3)
NULL_SCHEDULE = {'build_times': [{'val': 1}], 
                 'n_build': [{'val': 0}], 
                 'prototypes': [{'val': 'LWR'}]}
LWR_PROTOTYPE = {'val': 'LWR'}
OPT_H5 = 'opt.h5'
SIM_JSON = 'sim.json'
OT_JSON = 'once-through.json'

BASE_SIMS = {}

def base_sim(basename):
    """A cached base simulator."""
    if basename not in BASE_SIMS:
        with open(basename) as f:
            BASE_SIMS[basename] = json.load(f)
    sim = deepcopy(BASE_SIMS[basename])
    return sim

def deploy_inst_schedule(Θ):
    if np.sum(Θ) == 0:
        return NULL_SCHEDULE
    sched = {'build_times': {'val': []},
             'n_build': {'val': []},
             'prototypes': {'val': []}}
    build_times = sched['build_times']['val']
    n_build = sched['n_build']['val']
    prototypes = sched['prototypes']['val']
    m = 0
    for i, θ in enumerate(Θ):
        if θ <= 0:
            continue
        build_times.append(i*12 + MONTH_SHUFFLE[m])
        n_build.append(int(θ))
        prototypes.append('LWR')
        m = (m + 1) % 12
    return sched

def make_sim(Θ, T, basename=OT_JSON, inpname=SIM_JSON, **state):
    sim = base_sim(basename)
    sim['simulation']['control']['duration'] = T * 12  # monthly time steps
    inst = sim['simulation']['region']['institution']
    inst['config']['DeployInst'] = deploy_inst_schedule(Θ)
    with open(inpname, 'w') as f:
        json.dump(sim, f)
    return sim


# Simulate
# =========
# Now let's build some tools to run simulations and extract a GWe time series.

def run(inpname=SIM_JSON, dbname=OPT_H5, **state):
    """Runs a simulation and returns the sim id."""
    cmd = ['cyclus', '--warn-limit', '0', '-o', dbname, inpname]
    proc = subprocess.run(cmd, check=True, universal_newlines=True, 
                          stdout=subprocess.PIPE)
    simid = proc.stdout.rsplit(None, 1)[-1]
    return simid

month_to_year = lambda x: x//12
mwe_month_to_gwe_year = lambda x: 1e-3*x/12

def extract_gwe(simid, T, dbname=OPT_H5, **state):
    """Computes the annual GWe for a simulation."""
    zero_gwe = pd.DataFrame({'GWe': np.zeros(T)}, index=np.arange(T))
    zero_gwe.index.name = 'Time'
    with cym.dbopen(dbname) as db:
        evaler = cym.Evaluator(db)
        raw = evaler.eval('TimeSeriesPower', 
                          conds=[('SimId', '==', uuid.UUID(simid))])
    ano = pd.DataFrame({'Time': raw.Time.apply(month_to_year), 
                        'GWe': raw.Value.apply(mwe_month_to_gwe_year)})
    gwe = ano.groupby('Time').sum()
    gwe = (gwe + zero_gwe).fillna(0.0)
    return np.array(gwe.GWe)


# Distancing
# ========
# Now let's build some tools to distance between a GWe time series and 
# a demand curve.

#DEFAULT_DEMAND = 90 * (1.01**np.arange(YEARS))  # 1% growth

def d(f, g):
    """The dynamic time warping distance between a GWe time series and a 
    demand curve.
    """
    rtn = dtw.distance(f[:, np.newaxis], g[:, np.newaxis])
    return rtn

def gwed(Θ, f, simid_s, **state):
    """For a given deployment schedule Θ, return the GWe time series and 
    the distance to the demand function f.
    """
    make_sim(Θ, **state)
    simid = run(**state)
    simid_s.append(simid)
    gwe = extract_gwe(simid, **state)
    d_s = d(f, gwe)
    return gwe, d_s


def add_sim(Θ, f, Θs, G, D, Θ_s, G_s, D_s, sim_time_s, **state):
    """Add a simulation to the known simulations by performing the simulation.
    """
    t0 = time.time()
    g_s, d_s = gwed(Θ, f=f, **state)
    Θs.append(Θ)
    G.append(g_s)
    D.append(d_s)
    Θ_s.append(Θ)
    G_s.append(g_s)
    D_s.append(d_s)
    t1 = time.time()
    sim_time_s.append(t1 - t0)


# Optimizer
# =======
# Now let's add some tools to do the estimation phase of the optimization.

def gp_gwe(Θs, G, T, tol, N, **state):
    """Create a Gaussian process regression model for GWe."""
    S = len(G)
    t = np.arange(T)
    P = len(N)
    ndim = P + 1
    x = np.empty((S*T, ndim), dtype=int)
    y = np.concatenate(G)
    y_mean = np.mean(y)
    for i in range(S):
        x[i*T:(i+1)*T, 0] = t
        x[i*T:(i+1)*T, 1:] = Θs[i][np.newaxis,:]
    yerr = tol * y_mean
    kernel = float(y_mean) * george.kernels.Matern32Kernel(1.0, ndim=ndim)
    gp = george.GP(kernel, mean=y_mean)
    gp.compute(x, yerr=yerr, sort=False)
    gp.optimize(x, y, yerr=yerr, sort=False, verbose=False)
    return gp, x, y

def predict_gwe(Θ, gp, y, T):
    """Predict GWe for a deployment schedule Θ and a GP."""
    t = np.arange(T)
    P = len(Θ)
    ndim = P + 1
    x = np.empty((T, ndim), dtype=int)
    x[:,0] = t
    x[:,1:] = Θ[np.newaxis,:]
    mu = gp.predict(y, x, mean_only=True)
    return mu

def gp_d_inv(θ_p, D_inv, tol=1e-6):
    """Computes a Gaussian process model for a deployment parameter."""
    S = len(D_inv)
    ndim = 1
    x = θ_p
    y = D_inv
    y_mean = np.mean(y)
    yerr = tol * y_mean
    kernel = float(y_mean) * george.kernels.ExpSquaredKernel(1.0, ndim=ndim)
    gp = george.GP(kernel, mean=y_mean, solver=george.HODLRSolver)
    gp.compute(x, yerr=yerr, sort=False)
    gp.optimize(x, y, yerr=yerr, sort=False, verbose=False)
    return gp, x, y

def weights_p_poisson(D, θ_p, range_p):
    M_p = range_p[0]
    N_p = range_p[-1]
    p_min = np.argmin(D)
    lam = float(θ_p[p_min])
    fact = np.cumprod([1.0] + list(range(1, N_p + 1)))[M_p:N_p+1]
    weights_p = np.exp(-lam) * (lam**range_p) / fact
    return weights_p

def weights(Θs, D, M, N, tol, **state):
    P = len(N)
    θ_ps = np.array(Θs)
    D = np.asarray(D)
    D_inv = D**-1 
    W = []
    for p in range(P):
        θ_p = θ_ps[:,p]
        range_p = np.arange(M[p], N[p] + 1)
        # try gaussian process of weights
        gp, _, _ = gp_d_inv(θ_p, D_inv, tol=tol)
        d_inv_np = gp.predict(D_inv, range_p, mean_only=True)
        if np.any(np.isnan(d_inv_np)) or np.all(d_inv_np <= 0.0):
            # try poisson, in event of failure
            d_inv_np = weights_p_poisson(D, θ_p, range_p)
        elif np.any(d_inv_np < 0.0):
            d_inv_np[d_inv_np < 0.0] = np.min(d_inv_np[d_inv_np > 0.0])
        # ensure they are normalized
        d_inv_np_tot = d_inv_np.sum()
        w_p = d_inv_np / d_inv_np_tot
        W.append(w_p)
    return W

def guess_scheds_stoch(gp, y, Γ, f, T, **state):
    """Guess a new deployment schedule, given a number of samples Γ, 
    weights W, and Guassian process for the GWe.
    """
    W = weights(**state)
    P = len(W)
    Θ_γs = np.empty((Γ, P), dtype=int)
    for p in range(P):
        w_p = W[p]
        Θ_γs[:, p] = np.random.choice(len(w_p), size=Γ, p=w_p)
    Δ = []
    for γ in range(Γ):
        Θ_γ = Θ_γs[γ]
        g_star = predict_gwe(Θ_γ, gp, y, T)
        d_star = d(f, g_star)
        Δ.append(d_star)
    γ = np.argmin(Δ)
    Θ_γ = Θ_γs[γ]
    return Θ_γ, Δ[γ]

def guess_scheds_inner(gp, y, Θs, f, M, N, **state):
    """Guess a new deployment schedule using an inner product sweep.
    """
    P = len(N)
    Θ = np.array(Θs[0], dtype=int)
    for p in range(P):
        d_p = []
        range_p = np.arange(M[p], N[p] + 1, dtype=int)
        for n_p in range_p:
            Θ[p] = n_p
            g_star = predict_gwe(Θ, gp, y, T=p+1)[:p+1]
            d_star = d(f[:p+1], g_star)
            d_p.append(d_star)
        Θ[p] = range_p[np.argmin(d_p)]
    return Θ, np.min(d_p)

def estimate(est_time_s, method_s, winner_s, hyperparameters_s, **state):
    """Runs an estimation step, returning a new deployment schedule."""
    t0 = time.time()
    gp, x, y = gp_gwe(**state)
    method = method_s[-1]
    if method == 'stochastic':
        Θ, dmin = guess_scheds_stoch(gp, y, **state)
        winner = 'stochastic'
    elif method == 'inner-prod':
        Θ, dmin = guess_scheds_inner(gp, y, **state)
        winner = 'inner-prod'
    elif method == 'all':
        Θ_stoch, dmin_stoch = guess_scheds_stoch(gp, y, **state)
        Θ_inner, dmin_inner = guess_scheds_inner(gp, y, **state)
        Θ, winner = (Θ_stoch, 'stochastic') if dmin_stoch < dmin_inner else \
                    (Θ_inner, 'inner-prod')
    else:
        raise ValueError('method {} not known'.format(method))
    winner_s.append(winner)
    hyperparameters_s.append(gp.kernel[:])
    t1 = time.time()
    est_time_s.append(t1 - t0)
    return Θ

def str_current(state):
    """Prints the most recent iteration."""
    s = state['s']
    i = s - 1
    x = 'Simulation {0}\n'.format(s)
    x += '-'*(len(x) - 1) + '\n'
    x += 'SimId {0}\n'.format(state['simid_s'][i])
    x += 'hyperparameters: {0}\n'.format(state['hyperparameters_s'][i])
    x += 'Estimate method is {0!r}\n'.format(state['method_s'][i])
    x += 'Estimate winner is {0!r}\n'.format(state['winner_s'][i])
    estt = state['est_time_s'][i]
    x += 'Estimate time:   {0} min {1} sec\n'.format(estt//60, estt%60)
    simt = state['sim_time_s'][i]
    x += 'Simulation time: {0} min {1} sec\n'.format(simt//60, simt%60)
    x += 'D_s: {0}\n'.format(state['D_s'][i])
    x += 'D: {0}\n'.format(state['D'])
    return x

def print_current(state):
    """Prints the most recent iteration."""
    print(str_current(state))
    sys.stdout.flush()

def optimize(f, N, M=None, z=2, MAX_D=0.1, MAX_S=12, T=None, Γ=None, tol=1e-6, 
             method_0='all', basename=OT_JSON, inpname=SIM_JSON, 
             dbname=OPT_H5, verbose=False, seed=None):
    # state initialization
    state = {'f': f, 'N': N, 'verbose': verbose, 'z': z, 's': 0, 'seed': seed,
             'basename': basename, 'inpname': inpname, 'dbname': dbname, 
             'tol': tol}
    T = state['T'] = len(N) if T is None else T
    M = state['M'] = np.zeros(T, dtype=int)
    Γ = state['Γ'] = int(np.sum(N - M + 1)) if Γ is None else Γ
    if os.path.isfile(dbname):
        os.remove(dbname)
    if seed is not None:
        np.random.seed(seed)
    # horizon init
    Θs = state['Θs'] = []
    G = state['G'] = []
    D = state['D'] = []
    # per simulation init
    Θ_s = state['Θ_s'] = []
    G_s = state['G_s'] = []
    D_s = state['D_s'] = []
    est_time_s = state['est_time_s'] = [0.0, 0.0]
    sim_time_s = state['sim_time_s'] = []
    simid_s = state['simid_s'] = []
    method_s = state['method_s'] = [method_0]*2
    winner_s = state['winner_s'] = [method_0]*2
    hyperparameters_s = state['hyperparameters_s'] = [None]*2
    # run initial conditions
    add_sim(M, **state)  # lower bound
    add_sim(N, **state)  # upper bound
    s = state['s'] = 2
    while MAX_D < D[-1] and s < MAX_S:
        # set estimation method
        method_s.append(method_0)
        if method_0 == 'all' and (s%4 < 2):
            method_s[-1] = 'stochastic'
        # estimate and run sim
        Θ = estimate(**state)
        add_sim(Θ, **state)
        # figure out if this was worth doing
        idx = [int(i) for i in np.argsort(D)[:z]]
        if D[-1] == max(D):
            idx.append(-1)
        Θs = state['Θs'] = [Θs[i] for i in idx]
        G = state['G'] = [G[i] for i in idx]
        D = state['D'] = [D[i] for i in idx]
        s = state['s'] = (s + 1)
        if verbose:
            print_current(state)
    return state

